F-theory on K3 surfaces and orthogonal modular forms

We identify the precise F-theory backgrounds dual to the heterotic string theory compactified on $T^2$ with general Wilson lines turned on for one of the two $E_8$'s. The elliptic curve describing the backgrounds is expressed in terms of orthogonal modular forms and is determined so that it admits a nontrivial scaling limit yielding a rational elliptic surface. We confirm that the curve reduces to the Seiberg-Witten curve for the E-string theory in this limit. We conjecture that our result gives an explicit inverse period map for algebraic K3 surfaces polarized by the $U\oplus E_8(-1)$ lattice.

==> anc/FJ.txt <==
E4 :=
1/20*a0-3*a0*b1*p+(-3/2*a0^3*a2+27/4*a0*b1^2+81/2*a2*b0^2)*p^2+(-3*a0^4*b3-3/2*
a0^3*a2*b1+9/2*a0^3*a3*b0+81*a0*b0^2*b3-21/4*a0*b1^3+81/2*a2*b0^2*b1-243/2*a3*
b0^3)*p^3+(13/2*a0^6*a4+1/16*a0^5*a2^2-3/2*a0^4*b1*b3+3/4*a0^4*b2^2-9/4*a0^3*a2*
b0*b2-63/16*a0^3*a2*b1^2+117/4*a0^3*a3*b0*b1-351*a0^3*a4*b0^2-27/16*a0^2*a2^2*
b0^2+81/2*a0*b0^2*b1*b3-81/4*a0*b0^2*b2^2+219/64*a0*b1^4+243/4*a2*b0^3*b2+1701/
16*a2*b0^2*b1^2-3159/4*a3*b0^3*b1+9477/2*a4*b0^4)*p^4+(567/4*a0^3*a2*b0^2*b3-
891/4*a0^3*a3*b0^2*b2+1485/32*a0^3*a3*b0*b1^2-729/32*a0^2*a2^2*b0^2*b1-2187/16*
a0*b0^2*b1^2*b3+729/8*a0*b0^2*b1*b2^2+2187/8*a2*b0^3*b1*b2-21/8*a0^6*a2*b3+33/8*
a0^6*a3*b2+27/32*a0^5*a2^2*b1+162*a0^4*b0^2*b5+81/16*a0^4*b1^2*b3-27/8*a0^4*b1*
b2^2-75/32*a0^3*a2*b1^3-2187*a0*b0^4*b5-15309/8*a2*b0^4*b3+2025/32*a2*b0^2*b1^3+
24057/8*a3*b0^4*b2-40095/32*a3*b0^3*b1^2-3*a0^7*b5-189/128*a0*b1^5-81/8*a0^3*a2*
b0*b1*b2)*p^5+(9/16*a0^8*a3^2-3/32*a0^7*a2^3+27/4*a0^7*b3^2+189/256*a0*b1^6+729/
2*a0^3*a2*b0^2*b1*b3-81/16*a0^3*a2*b0*b1^2*b2-729/2*a0^3*a3*b0^2*b1*b2-1701*
a0^4*b0^2*b1*b5+972*a0^4*b0^2*b2*b4-81/2*a0^4*b0*b1^2*b4-1458*a0^3*a2*b0^3*b4-
243/4*a0^3*a2*b0^2*b2^2+2187/2*a0^3*a3*b0^3*b3+405/16*a0^3*a3*b0*b1^3-2187*a0^3*
a4*b0^3*b2+1701/2*a0^3*a4*b0^2*b1^2-2187/64*a0^2*a2^2*b0^2*b1^2-6561/4*a0^2*a2*
a4*b0^4+45927/2*a0*b0^4*b1*b5-13122*a0*b0^4*b2*b4+2187/2*a0*b0^3*b1^2*b4-729/2*
a0*b0^2*b1^3*b3+2187/16*a0*b0^2*b1^2*b2^2-19683/4*a2*b0^4*b1*b3+2187/16*a2*b0^3*
b1^2*b2+19683/4*a3*b0^4*b1*b2+243/2*a0^5*a2*a4*b0^2+27*a0^6*a2*b0*b4-27/4*a0^6*
a2*b1*b3-81/4*a0^6*a3*b0*b3+27/4*a0^6*a3*b1*b2+81/2*a0^6*a4*b0*b2+19683/4*a0*
b0^4*b3^2+19683*a2*b0^5*b4+6561/8*a2*b0^4*b2^2+3645/128*a2*b0^2*b1^4-59049/4*a3*
b0^5*b3-10935/16*a3*b0^3*b1^3+59049/2*a4*b0^5*b2-98415/8*a4*b0^4*b1^2+63/2*a0^7*
b1*b5-18*a0^7*b2*b4+9/8*a0^6*a2*b2^2-117/8*a0^6*a4*b1^2+81/64*a0^5*a2^2*b1^2-
243/8*a0^5*a3^2*b0^2+81/16*a0^4*a2^3*b0^2-729/2*a0^4*b0^2*b3^2+27/2*a0^4*b1^3*
b3-81/16*a0^4*b1^2*b2^2-135/128*a0^3*a2*b1^4+6561/16*a0^2*a3^2*b0^4-2187/32*a0*
a2^3*b0^4-9/4*a0^8*a2*a4)*p^6;
E10 :=
-108/11*a0*b0-648*a0*b0*b1*p+(4536*a0^4*b2-7128*a0^3*a2*b0-122472*a0*b0^2*b2+
83106*a0*b0*b1^2+192456*a2*b0^3)*p^2+(6048*a0^6*a3-648*a0^4*b0*b3-63504*a0^4*b1*
b2+54108*a0^3*a2*b0*b1-325620*a0^3*a3*b0^2+17496*a0*b0^3*b3+1714608*a0*b0^2*b1*
b2-797202*a0*b0*b1^3-1460916*a2*b0^3*b1+4382748*a3*b0^4)*p^3+(40824*a0^7*b4-
10206*a0^6*a2*b2+1134*a0^6*a3*b1+21816*a0^6*a4*b0+27/2*a0^5*a2^2*b0-2204496*
a0^4*b0^2*b4-81972*a0^4*b0*b1*b3+162*a0^4*b0*b2^2+284067*a0^4*b1^2*b2+550638*
a0^3*a2*b0^2*b2-130977*a0^3*a2*b0*b1^2+67554*a0^3*a3*b0^2*b1-1178064*a0^3*a4*
b0^3-729/2*a0^2*a2^2*b0^3+29760696*a0*b0^4*b4+2213244*a0*b0^3*b1*b3-4374*a0*
b0^3*b2^2-7669809*a0*b0^2*b1^2*b2+21275217/8*a0*b0*b1^4-7427052*a2*b0^4*b2+
3536379*a2*b0^3*b1^2-2650644*a3*b0^4*b1+15903864*a4*b0^5)*p^4+(-2145447*a0^3*a2*
b0^2*b1*b2+3429216*a0^4*b0^2*b2*b3+1267731/2*a0^4*b0*b1^2*b3+53865*a0^6*a2*b0*
b3+38556*a0^6*a2*b1*b2-230445*a0^6*a3*b0*b2+7533/4*a0^5*a2^2*b0*b1-816480*a0^5*
a2*a3*b0^2-6368544*a0^4*b0^2*b1*b4+29819745*a2*b0^4*b1*b2-19922841/4*a0^3*a3*
b0^2*b1^2-203391/4*a0^2*a2^2*b0^3*b1+11022480*a0^2*a2*a3*b0^4+85975344*a0*b0^4*
b1*b4-46294416*a0*b0^4*b2*b3-34228737/2*a0*b0^3*b1^2*b3-531441*a0*b0^3*b1*b2^2+
17789058*a0*b0^2*b1^3*b2-2908710*a0^3*a2*b0^3*b3+2379375/4*a0^3*a2*b0*b1^3+
12444030*a0^3*a3*b0^3*b2+19683*a0^4*b0*b1*b2^2-472392*a0*b0^5*b5-79101603/16*a0*
b0*b1^5+39267585*a2*b0^5*b3-64243125/4*a2*b0^3*b1^3-167994405*a3*b0^5*b2+
279990675/4*a3*b0^4*b1^2+15120*a0^8*a2*a3-648*a0^7*b0*b5+117936*a0^7*b1*b4-
63504*a0^7*b2*b3+88452*a0^6*a3*b1^2+34992*a0^4*b0^3*b5-658854*a0^4*b1^3*b2)*p^5+
(-285768*a0^10*b6+64638*a0^7*b2^3+661932*a0^6*a2*b0*b1*b3-253692*a0^6*a3*b0*b1*
b2-2755620*a0^5*a2*a3*b0^2*b1+6613488*a0^4*b0^2*b1*b2*b3-35744328*a0^3*a2*b0^3*
b1*b3+21124233/2*a0^3*a2*b0^2*b1^2*b2+13699368*a0^3*a3*b0^3*b1*b2+37200870*a0^2*
a2*a3*b0^4*b1-89282088*a0*b0^4*b1*b2*b3-1789452*a0^7*b0*b1*b5-248832*a0^7*b0*b2*
b4-122472*a0^7*b1*b2*b3-2566080*a0^6*a2*b0^2*b4+25758*a0^6*a2*b0*b2^2-382725/2*
a0^6*a2*b1^2*b2-2729376*a0^6*a3*b0^2*b3+16726176*a0^6*a4*b0^2*b2-2427084*a0^6*
a4*b0*b1^2+841995*a0^5*a2^2*b0^2*b2+73629/8*a0^5*a2^2*b0*b1^2+1128492*a0^5*a2*
a4*b0^3+96630408*a0^4*b0^3*b1*b5+13436928*a0^4*b0^3*b2*b4-20767752*a0^4*b0^2*
b1^2*b4-767637*a0^4*b0*b1^3*b3-522693/2*a0^4*b0*b1^2*b2^2+59206464*a0^3*a2*b0^4*
b4-1390932*a0^3*a2*b0^3*b2^2-5296185/8*a0^3*a2*b0*b1^4+80424738*a0^3*a3*b0^4*b3-
7656687*a0^3*a3*b0^2*b1^3-461763180*a0^3*a4*b0^4*b2+131075658*a0^3*a4*b0^3*b1^2-
22733865/2*a0^2*a2^2*b0^4*b2-1987983/8*a0^2*a2^2*b0^3*b1^2-15234642*a0^2*a2*a4*
b0^5-1304510508*a0*b0^5*b1*b5-181398528*a0*b0^5*b2*b4+280482750*a0*b0^4*b1^2*b4+
20726199*a0*b0^3*b1^3*b3+14112711/2*a0*b0^3*b1^2*b2^2-220862943/8*a0*b0^2*b1^4*
b2+482548428*a2*b0^5*b1*b3-145673883*a2*b0^4*b1^2*b2-184941468*a3*b0^5*b1*b2+
51030*a0^8*a2*a3*b1-20898*a0^8*a2*a4*b0+47121102*a0*b0^4*b2^3+204482313/32*a0*
b0*b1^6-442158912*a2*b0^6*b4+18777582*a2*b0^5*b2^2+142996995/8*a2*b0^3*b1^4-
784406916*a3*b0^6*b3+149689215*a3*b0^4*b1^3+4247276472*a4*b0^6*b2-1769698530*a4*
b0^5*b1^2+13851/2*a0^8*a3^2*b0+26325/2*a0^7*a2^3*b0+23147208*a0^7*b0^2*b6+83106*
a0^7*b0*b3^2+384426*a0^7*b1^2*b4+78246*a0^6*a3*b1^3-373977*a0^5*a3^2*b0^3-
710775*a0^4*a2^3*b0^3-624974616*a0^4*b0^4*b6-4487724*a0^4*b0^3*b3^2-3490452*
a0^4*b0^2*b2^3+8180109/8*a0^4*b1^4*b2+10097379/2*a0^2*a3^2*b0^5+19190925/2*a0*
a2^3*b0^5+5624771544*a0*b0^6*b6+36288*a0^9*a2*b4+30618*a0^9*a3*b3-201852*a0^9*
a4*b2-31185/2*a0^8*a2^2*b2+60584274*a0*b0^5*b3^2)*p^6;
E12 :=
756/65*a0^3+16200/91*b0^2-432*a0^3*b1*p+(-11016*a0^5*a2+194400*a0^3*b0*b2+
140292*a0^3*b1^2+297432*a0^2*a2*b0^2-5248800*b0^3*b2+2187000*b0^2*b1^2)*p^2+(-
346032*a0^6*b3+371304*a0^5*a2*b1+648*a0^5*a3*b0+18674064*a0^3*b0^2*b3-6220800*
a0^3*b0*b1*b2-3054996*a0^3*b1^3-10025208*a0^2*a2*b0^2*b1-17496*a0^2*a3*b0^3-
251942400*b0^4*b3+167961600*b0^3*b1*b2-46656000*b0^2*b1^3)*p^3+(292536*a0^8*a4-
70461*a0^7*a2^2+1603908*a0^6*b2^2+72295281/4*a0^3*b1^4-2125764000*b0^5*b4+
1169170200*b0^4*b2^2+553584375/2*b0^2*b1^4-324*a0^5*a2*b0*b2-73548*a0^5*a3*b0*
b1-80125848*a0^3*b0^2*b1*b3+49207500*a0^3*b0*b1^2*b2+8748*a0^2*a2*b0^3*b2+
95696559*a0^2*a2*b0^2*b1^2+1985796*a0^2*a3*b0^3*b1-2916000*a0^6*b0*b4+1509624*
a0^6*b1*b3-3544317*a0^5*a2*b1^2-15796944*a0^5*a4*b0^2+3805137*a0^4*a2^2*b0^2+
157464000*a0^3*b0^3*b4-86608116*a0^3*b0^2*b2^2+213258744*a0^2*a4*b0^4-51372630*
a0*a2^2*b0^4+1062882000*b0^4*b1*b3-1328602500*b0^3*b1^2*b2)*p^4+(1727568*a0^9*
b5-420715701/8*a0^3*b1^5-34012224000*b0^6*b5-804816000*b0^2*b1^5+37422*a0^5*a2*
b0*b1*b2-1010394*a0^2*a2*b0^3*b1*b2-839808000*a0^3*b0^3*b1*b4-671846400*a0^3*
b0^3*b2*b3+534308157*a0^3*b0^2*b1^2*b3+448260642*a0^3*b0^2*b1*b2^2-178848000*
a0^3*b0*b1^3*b2-485264682*a0^2*a2*b0^4*b3-686466495/2*a0^2*a2*b0^2*b1^3+
252375426*a0^2*a3*b0^4*b2-108486135/2*a0^2*a3*b0^3*b1^2+2689485120*a0^2*a4*b0^4*
b1-777872160*a0*a2^2*b0^4*b1-406257120*a0*a2*a3*b0^5-557280*a0^7*a2*a3*b0+
15552000*a0^6*b0*b1*b4+12441600*a0^6*b0*b2*b3+35945532*a0^5*a2*b0^2*b3-18694476*
a0^5*a3*b0^2*b2+4018005/2*a0^5*a3*b0*b1^2-199221120*a0^5*a4*b0^2*b1+115292079/2*
a0^4*a2^2*b0^2*b1+30093120*a0^4*a2*a3*b0^3-665658*a0^8*a2*b3+346194*a0^8*a3*b2+
3689280*a0^8*a4*b1-2135997/2*a0^7*a2^2*b1-139944672*a0^6*b0^2*b5-10717191*a0^6*
b1^2*b3-8307846*a0^6*b1*b2^2+25424685/2*a0^5*a2*b1^3+3778821072*a0^3*b0^4*b5+
11337408000*b0^5*b1*b4+9069926400*b0^5*b2*b3-6613488000*b0^4*b1^2*b3-6046617600*
b0^4*b1*b2^2+4828896000*b0^3*b1^3*b2)*p^5+(1040931*a0^10*a3^2-445257/2*a0^9*
a2^3-1933308*a0^9*b3^2+1563645951/16*a0^3*b1^6+3666942900*a2^3*b0^6+
975725676000*b0^7*b6+42408991800*b0^6*b3^2-4570392600*b0^5*b2^3+11966990625/8*
b0^2*b1^6+9743085000*a0*a2*a3*b0^5*b1+13365000*a0^7*a2*a3*b0*b1-68817600*a0^6*
b0*b1*b2*b3+303433128*a0^5*a2*b0^2*b1*b3-1079649*a0^5*a2*b0*b1^2*b2+159511032*
a0^5*a3*b0^2*b1*b2-721710000*a0^4*a2*a3*b0^3*b1+3716150400*a0^3*b0^3*b1*b2*b3-
4096347228*a0^2*a2*b0^4*b1*b3+29150523*a0^2*a2*b0^3*b1^2*b2-2153398932*a0^2*a3*
b0^4*b1*b2+587088*a0^8*a2*b0*b4-5619132*a0^8*a2*b1*b3-663876*a0^8*a3*b0*b3-
2953908*a0^8*a3*b1*b2+589032*a0^8*a4*b0*b2+639090*a0^7*a2^2*b0*b2+64490256*a0^7*
a2*a4*b0^2-1029184704*a0^6*b0^2*b1*b5-31352832*a0^6*b0^2*b2*b4+44463168*a0^6*b0*
b1^2*b4-31702752*a0^5*a2*b0^3*b4-19341828*a0^5*a2*b0^2*b2^2+35849304*a0^5*a3*
b0^3*b3+4868505*a0^5*a3*b0*b1^3-31807728*a0^5*a4*b0^3*b2-711177408*a0^5*a4*b0^2*
b1^2-34510860*a0^4*a2^2*b0^3*b2-62786583/4*a0^4*a2^2*b0^2*b1^2-1717381116*a0^4*
a2*a4*b0^4+22928490504*a0^3*b0^4*b1*b5+1131851232*a0^3*b0^4*b2*b4-2401168536*
a0^3*b0^3*b1^2*b4-798569928*a0^3*b0^2*b1^3*b3-1674741177*a0^3*b0^2*b1^2*b2^2+
797799375/2*a0^3*b0*b1^4*b2+427987152*a0^2*a2*b0^5*b4+261114678*a0^2*a2*b0^4*
b2^2+5930979975/8*a0^2*a2*b0^2*b1^4-483965604*a0^2*a3*b0^5*b3-131449635*a0^2*a3*
b0^3*b1^3+429404328*a0^2*a4*b0^5*b2+9600776910*a0^2*a4*b0^4*b1^2+465896610*a0*
a2^2*b0^5*b2+408914325/2*a0*a2^2*b0^4*b1^2+15241727880*a0*a2*a4*b0^6-
50168030400*b0^5*b1*b2*b3+1203579/4*a0^7*a2^2*b1^2-83817504*a0^7*a3^2*b0^2+
17052039*a0^6*a2^3*b0^2+4015332000*a0^6*b0^3*b6+162572832*a0^6*b0^2*b3^2-
6269400*a0^6*b0*b2^3+17872164*a0^6*b1^3*b3+31251501*a0^6*b1^2*b2^2-219665925/8*
a0^5*a2*b1^4+2249629119*a0^4*a3^2*b0^4-867843153/2*a0^3*a2^3*b0^4-108413964000*
a0^3*b0^5*b6-4550788332*a0^3*b0^4*b3^2+338547600*a0^3*b0^3*b2^3-20125670670*a0*
a3^2*b0^6-162620946000*b0^6*b1*b5-12754584000*b0^6*b2*b4+32417901000*b0^5*b1^2*
b4+8532580500*b0^4*b1^3*b3+22435667550*b0^4*b1^2*b2^2-21540583125/2*b0^3*b1^4*
b2-807084*a0^10*a2*a4-49572000*a0^9*b0*b6+14927976*a0^9*b1*b5+256608*a0^9*b2*b4+
358182*a0^8*a2*b2^2+13170114*a0^8*a4*b1^2)*p^6;
E16 :=
174636/85*a0^4+1166400/17*a0*b0^2+(-2286144/691*a0^4*b1-34992000/691*a0*b0^2*
b1)*p+(-744139872/691*a0^6*a2+29295302400/691*a0^4*b0*b2+13156187184/691*a0^4*
b1^2-3807759456/691*a0^3*a2*b0^2-790973164800/691*a0*b0^3*b2+437120064000/691*
a0*b0^2*b1^2+645287472000/691*a2*b0^4)*p^2+(-122844423744/691*a0^7*b3+
209920219488/691*a0^6*a2*b1+169831269216/691*a0^6*a3*b0+6633502164288/691*a0^4*
b0^2*b3-4796787340800/691*a0^4*b0*b1*b2-1436018682672/691*a0^4*b1^3-
4139412862176/691*a0^3*a2*b0^2*b1-9170743460832/691*a0^3*a3*b0^3-89550973526400/
691*a0*b0^4*b3+129513258201600/691*a0*b0^3*b1*b2-47964750372000/691*a0*b0^2*
b1^3-41267692728000/691*a2*b0^4*b1+123803078184000/691*a3*b0^5)*p^3+
(26868294682803/691*a0^4*b1^4+4439607095664000/691*a4*b0^6-202833173088/691*
a0^9*a4+74058253668/691*a0^8*a2^2+1447729836336/691*a0^7*b2^2-3446180086608/691*
a0^6*a2*b0*b2-1015091780976/691*a0^6*a3*b0*b1-215427832924896/691*a0^4*b0^2*b1*
b3+119632302972000/691*a0^4*b0*b1^2*b2+186093652138416/691*a0^3*a2*b0^3*b2+
93360661137828/691*a0^3*a2*b0^2*b1^2+54812460158352/691*a0^3*a3*b0^3*b1+
2908245446208000/691*a0*b0^4*b1*b3-3230072180244000/691*a0*b0^3*b1^2*b2-
57316896000/691*a0^7*b0*b4+3989445874848/691*a0^7*b1*b3-5062876070364/691*a0^6*
a2*b1^2+17042987362752/691*a0^6*a4*b0^2-3999143683116/691*a0^5*a2^2*b0^2+
3095112384000/691*a0^4*b0^3*b4-78177386982672/691*a0^4*b0^2*b2^2-
476725168045152/691*a0^3*a4*b0^4+53988412520160/691*a0^2*a2^2*b0^4-
41784017184000/691*a0*b0^5*b4+1055394397843200/691*a0*b0^4*b2^2+897262462674000/
691*a0*b0^2*b1^4-2512263324600000/691*a2*b0^5*b2+1170098804574000/691*a2*b0^4*
b1^2-739934515944000/691*a3*b0^5*b1)*p^4+(-381807947223423/1382*a0^4*b1^5-
2555911278144/691*a0^10*b5+45681622081704/691*a0^6*a2*b0*b1*b2-2466806199328008/
691*a0^3*a2*b0^3*b1*b2-1705063022208000/691*a0^4*b0^3*b1*b4-99181156838400/691*
a0^4*b0^3*b2*b3+1702166754339684/691*a0^4*b0^2*b1^2*b3+1625198262566184/691*
a0^4*b0^2*b1*b2^2-1062548578728000/691*a0^4*b0*b1^3*b2-21940167337959600/691*a0*
b0^4*b1*b2^2+28688811625656000/691*a0*b0^3*b1^3*b2+33301864884294000/691*a2*
b0^5*b1*b2-22963414149315000/691*a0*b0^4*b1^2*b3+4394987561088936/691*a0^3*a2*
b0^4*b3-853980700169430/691*a0^3*a2*b0^2*b1^3+2108596590223992/691*a0^3*a3*b0^4*
b2-602277472588950/691*a0^3*a3*b0^3*b1^2-459964651386240/691*a0^3*a4*b0^4*b1-
554074388402580/691*a0^2*a2^2*b0^4*b1+79962228440640/691*a0^2*a2*a3*b0^5+
23018350799808000/691*a0*b0^5*b1*b4+1338945617318400/691*a0*b0^5*b2*b3+
109687556160/691*a0^8*a2*a3*b0+31575241152000/691*a0^7*b0*b1*b4+1836688089600/
691*a0^7*b0*b2*b3-160023346652736/691*a0^6*a2*b0^2*b3-76120780646592/691*a0^6*
a3*b0^2*b2+11185523146350/691*a0^6*a3*b0*b1^2+34071455658240/691*a0^6*a4*b0^2*
b1+41042567851254/691*a0^5*a2^2*b0^2*b1-5923128032640/691*a0^5*a2*a3*b0^3+
1941597237384/691*a0^9*a2*b3+915375201048/691*a0^9*a3*b2-630952882560/691*a0^9*
a4*b1-760047933582/691*a0^8*a2^2*b1+207028716811776/691*a0^7*b0^2*b5-
31543330888692/691*a0^7*b1^2*b3-30096276750792/691*a0^7*b1*b2^2+45553912168590/
691*a0^6*a2*b1^3-5589772742534976/691*a0^4*b0^4*b5+50307931180368000/691*a0*
b0^6*b5-6375263428193625/691*a0*b0^2*b1^5-40224102862986000/691*a2*b0^6*b3-
10151323066327500/691*a2*b0^4*b1^3-19457388926910000/691*a3*b0^6*b2+
8107245386212500/691*a3*b0^5*b1^2)*p^5+(-819989414748/691*a0^11*a3^2+
391865728338/691*a0^10*a2^3+6646631617584/691*a0^10*b3^2+2941347523430673/2764*
a0^4*b1^6+8129924056800/691*a0^8*a2*a3*b0*b1-122520596889600/691*a0^7*b0*b1*b2*
b3+372837723395616/691*a0^6*a2*b0^2*b1*b3-283341995405028/691*a0^6*a2*b0*b1^2*
b2+950665575802464/691*a0^6*a3*b0^2*b1*b2-439015899067200/691*a0^5*a2*a3*b0^3*
b1+6616112232038400/691*a0^4*b0^3*b1*b2*b3-13731635821116816/691*a0^3*a2*b0^4*
b1*b3+15299594509041756/691*a0^3*a2*b0^3*b1^2*b2-22929181113705264/691*a0^3*a3*
b0^4*b1*b2+5926714637407200/691*a0^2*a2*a3*b0^5*b1-89317515132518400/691*a0*
b0^5*b1*b2*b3+608458796402544/691*a0^6*a2*b0^2*b2^2-916493990676192/691*a0^6*a3*
b0^3*b3-76413863412180/691*a0^6*a3*b0*b1^3-806510103667776/691*a0^6*a4*b0^3*b2+
1306828428888384/691*a0^6*a4*b0^2*b1^2+4499089751520/691*a0^5*a2^2*b0^3*b2-
681933154897359/691*a0^5*a2^2*b0^2*b1^2-4651187705610192/691*a0^5*a2*a4*b0^4-
38375542487856672/691*a0^4*b0^4*b1*b5+6136680661570944/691*a0^4*b0^4*b2*b4+
9917772143371488/691*a0^4*b0^3*b1^2*b4-8376796120304016/691*a0^4*b0^2*b1^3*b3-
11257634711589444/691*a0^4*b0^2*b1^2*b2^2+4911344212729500/691*a0^4*b0*b1^4*b2+
18274934308987584/691*a0^3*a2*b0^5*b4-16484673100840344/691*a0^3*a2*b0^4*b2^2+
7808748932448405/1382*a0^3*a2*b0^2*b1^4+24809517054812592/691*a0^3*a3*b0^5*b3+
4099688701078860/691*a0^3*a3*b0^3*b1^3+21711668719010976/691*a0^3*a4*b0^5*b2-
22152094069051800/691*a0^3*a4*b0^4*b1^2-60737711645520/691*a0^2*a2^2*b0^5*b2+
9205775438754600/691*a0^2*a2^2*b0^4*b1^2+41828637310482240/691*a0^2*a2*a4*b0^6+
346901624512128000/691*a0*b0^6*b1*b5-55614679926912000/691*a0*b0^6*b2*b4-
133889906308680000/691*a0*b0^5*b1^2*b4+112752038229732000/691*a0*b0^4*b1^3*b3+
151974072311500800/691*a0*b0^4*b1^2*b2^2-132606293743696500/691*a0*b0^3*b1^4*b2+
156569877994968000/691*a2*b0^6*b1*b3-206532737093862000/691*a2*b0^5*b1^2*b2+
181713525126696000/691*a3*b0^6*b1*b2+8414777762496/691*a0^9*a2*b0*b4-
2927115337104/691*a0^9*a2*b1*b3+11285394806448/691*a0^9*a3*b0*b3-12988916314416/
691*a0^9*a3*b1*b2+9986226282144/691*a0^9*a4*b0*b2-83316476880/691*a0^8*a2^2*b0*
b2+172398112718112/691*a0^8*a2*a4*b0^2+1415054075182272/691*a0^7*b0^2*b1*b5-
225701942310144/691*a0^7*b0^2*b2*b4-183662471278944/691*a0^7*b0*b1^2*b4-
679223208806784/691*a0^6*a2*b0^3*b4+16187986130401440/691*a0^2*a3^2*b0^6-
7702579689906600/691*a0*a2^3*b0^6+508051864940256000/691*a0*b0^7*b6-
130248036369907200/691*a0*b0^6*b3^2-368395751505600/691*a0*b0^5*b2^3+
24556733946171000/691*a0*b0^2*b1^6-163897577821728000/691*a2*b0^7*b4+
148868628289308000/691*a2*b0^6*b2^2+47609810936358750/691*a2*b0^4*b1^4-
223863267252312000/691*a3*b0^7*b3-54985888501650000/691*a3*b0^5*b1^3-
194828081750928000/691*a4*b0^7*b2+81178367396220000/691*a4*b0^6*b1^2-
2130000174288/691*a0^11*a2*a4-25811708832000/691*a0^10*b0*b6-17392490887968/691*
a0^10*b1*b5+2766906366336/691*a0^10*b2*b4-7486100550936/691*a0^9*a2*b2^2-
22138380947592/691*a0^9*a4*b1^2+12628833667317/691*a0^8*a2^2*b1^2+
66485170687752/691*a0^8*a3^2*b0^2-31726702265652/691*a0^7*a2^3*b0^2+
2090748415392000/691*a0^7*b0^3*b6-537584823906336/691*a0^7*b0^2*b3^2-
505343966400/691*a0^7*b0*b2^3+155584989051408/691*a0^7*b1^3*b3+208480198767372/
691*a0^7*b1^2*b2^2-419829688681515/1382*a0^6*a2*b1^4-1796882367084732/691*a0^5*
a3^2*b0^4+856231574470002/691*a0^4*a2^3*b0^4-56450207215584000/691*a0^4*b0^5*b6+
14493397143285936/691*a0^4*b0^4*b3^2+27288574185600/691*a0^4*b0^3*b2^3)*p^6;
E18 :=
-9471168/19*a0^3*b0-256608000/133*b0^3-93312*a0^3*b0*b1*p+(79035264*a0^6*b2-
169921152*a0^5*a2*b0-1210163328*a0^3*b0^2*b2+2672758944*a0^3*b0*b1^2+4587871104*
a0^2*a2*b0^3-24942297600*b0^4*b2+10392624000*b0^3*b1^2)*p^2+(1063383552*a0^8*a3-
18886442112*a0^6*b0*b3-29271787776*a0^6*b1*b2+62793703872*a0^5*a2*b0*b1-
57422571840*a0^5*a3*b0^2+1019865354624*a0^3*b0^3*b3+450383991552*a0^3*b0^2*b1*
b2-658713692448*a0^3*b0*b1^3-1695430004544*a0^2*a2*b0^3*b1+775202830272*a0^2*a3*
b0^4-13768148275200*b0^5*b3+9178765516800*b0^4*b1*b2-2549657088000*b0^3*b1^3)*
p^3+(43821461376*a0^9*b4-50185596384*a0^8*a2*b2-56454529824*a0^8*a3*b1+
1741544064*a0^8*a4*b0+39257876664*a0^7*a2^2*b0-3544189634304*a0^6*b0^2*b4+
588914753472*a0^6*b0*b1*b3+434411706528*a0^6*b0*b2^2+1298253903408*a0^6*b1^2*b2+
2710022134752*a0^5*a2*b0^2*b2-2784280162608*a0^5*a2*b0*b1^2+3048546360096*a0^5*
a3*b0^2*b1-94043379456*a0^5*a4*b0^3-2119925287368*a0^4*a2^2*b0^3+95548704223104*
a0^3*b0^4*b4-31801413063744*a0^3*b0^3*b1*b3-23458231522656*a0^3*b0^3*b2^2-
19978354280016*a0^3*b0^2*b1^2*b2+21907919309706*a0^3*b0*b1^4-36585297874368*
a0^2*a2*b0^4*b2+75175564390416*a0^2*a2*b0^3*b1^2-41155399480896*a0^2*a3*b0^4*b1+
1269585622656*a0^2*a4*b0^5+28618990670880*a0*a2^2*b0^5-858638594880000*b0^6*b4+
429319297440000*b0^5*b1*b3+316686117052800*b0^5*b2^2-407011530024000*b0^4*b1^2*
b2+84794068755000*b0^3*b1^4)*p^4+(15495701760*a0^10*a2*a3+784193954688*a0^9*b0*
b5-406629248256*a0^9*b1*b4-592577669376*a0^9*b2*b3+6134622480*a0^8*a2*b0*b3+
1490127274944*a0^8*a2*b1*b2+5371446960*a0^8*a3*b0*b2+1013767368768*a0^8*a3*b1^2+
146901081600*a0^8*a4*b0*b1-1279974662892*a0^7*a2^2*b0*b1-1263208400640*a0^7*a2*
a3*b0^2-63519712849152*a0^6*b0^3*b5+29015725837824*a0^6*b0^2*b1*b4+
47888361506304*a0^6*b0^2*b2*b3-8383776372648*a0^6*b0*b1^2*b3-10592778205008*
a0^6*b0*b1*b2^2-18016647064416*a0^6*b1^3*b2-331269613920*a0^5*a2*b0^3*b3-
80466873581808*a0^5*a2*b0^2*b1*b2+38619938411100*a0^5*a2*b0*b1^3-290058135840*
a0^5*a3*b0^3*b2-54745151148036*a0^5*a3*b0^2*b1^2-7932658406400*a0^5*a4*b0^3*b1+
69118632819684*a0^4*a2^2*b0^3*b1+34324153885440*a0^4*a2*a3*b0^4+
1715032314951552*a0^3*b0^5*b5-677551029306624*a0^3*b0^4*b1*b4-1290004158415104*
a0^3*b0^4*b2*b3+452754883277496*a0^3*b0^3*b1^2*b3+572010024015216*a0^3*b0^3*b1*
b2^2+277248259091232*a0^3*b0^2*b1^3*b2-243224562056427*a0^3*b0*b1^5+
4472139787920*a0^2*a2*b0^5*b3+1086302803274640*a0^2*a2*b0^4*b1*b2-
1042738337099700*a0^2*a2*b0^3*b1^3+3915784833840*a0^2*a3*b0^5*b2+
739082669165100*a0^2*a3*b0^4*b1^2+107090888486400*a0^2*a4*b0^5*b1-
933101556883200*a0*a2^2*b0^5*b1-310875128582400*a0*a2*a3*b0^6-15435291446784000*
b0^7*b5+5145097148928000*b0^6*b1*b4+11583203005440000*b0^6*b2*b3-
6112608872832000*b0^5*b1^2*b3-7722135336960000*b0^5*b1*b2^2+5648432714496000*
b0^4*b1^3*b2-941405452416000*b0^3*b1^5)*p^5+(-487812834432*a0^12*b6+
1374399889632*a0^9*b2^3+4090402741550400*a2^3*b0^7-178647335887680000*b0^8*b6+
49077256675708800*b0^7*b3^2-27026407396137600*b0^6*b2^3+5221563640548750*b0^3*
b1^6-7923555727488*a0^5*a3*b0^3*b1*b2+1761196976206560*a0^4*a2*a3*b0^4*b1+
13842541920290688*a0^3*b0^4*b1*b2*b3-770498195203008*a0^2*a2*b0^5*b1*b3-
11596650818086512*a0^2*a2*b0^4*b1^2*b2+106968002321088*a0^2*a3*b0^5*b1*b2-
15942837158812800*a0*a2*a3*b0^6*b1-1056924821952*a0^8*a2*b0*b1*b3+146732513472*
a0^8*a3*b0*b1*b2-64850651904960*a0^7*a2*a3*b0^2*b1-533602821996288*a0^6*b0^2*b1*
b2*b3+57073940385408*a0^5*a2*b0^3*b1*b3+859010313688776*a0^5*a2*b0^2*b1^2*b2-
798978518036640*a0*a2^2*b0^6*b2+8538718560881400*a0*a2^2*b0^5*b1^2-
10946209489845120*a0*a2*a4*b0^7-119500268820134400*b0^6*b1*b2*b3+
8948782862322048*a0^2*a4*b0^6*b2+1901358233523360*a0^2*a4*b0^5*b1^2+
6938034876412650*a0^2*a2*b0^3*b1^4-220836642732864*a0^2*a3*b0^6*b3-
4285172055846960*a0^2*a3*b0^4*b1^3+317347640847792*a0^5*a3*b0^2*b1^3-
994061495897280*a0^5*a4*b0^4*b2-140841352520928*a0^5*a4*b0^3*b1^2+
88906940255160*a0^4*a2^2*b0^4*b2-632497031439534*a0^4*a2^2*b0^3*b1^2+
1215873932330592*a0^4*a2*a4*b0^5-3307165778031552*a0^3*b0^5*b1*b5-
12018664502387712*a0^3*b0^5*b2*b4+8035245323750880*a0^3*b0^4*b1^2*b4-
3074840249135184*a0^3*b0^3*b1^3*b3-5453061288883848*a0^3*b0^3*b1^2*b2^2-
1845331889202054*a0^3*b0^2*b1^4*b2-4200358377627648*a0^2*a2*b0^6*b4-
2785448090592*a0^2*a2*b0^5*b2^2+795947977440*a0^10*a2*a3*b1+555615363168*a0^10*
a2*a4*b0-1511170250688*a0^9*b0*b1*b5-5499580105728*a0^9*b0*b2*b4+6845912422272*
a0^9*b1*b2*b3-17303773547520*a0^8*a2*b0^2*b4-3820916448*a0^8*a2*b0*b2^2-
15907582512360*a0^8*a2*b1^2*b2-890446742784*a0^8*a3*b0^2*b3+36807917958144*a0^8*
a4*b0^2*b2+2608173229824*a0^8*a4*b0*b1^2-3297721837680*a0^7*a2^2*b0^2*b2+
11712896142642*a0^7*a2^2*b0*b1^2-45018606140352*a0^7*a2*a4*b0^3+122446205857152*
a0^6*b0^3*b1*b5+445300855437312*a0^6*b0^3*b2*b4-389377437735168*a0^6*b0^2*b1^2*
b4+56913879174192*a0^6*b0*b1^3*b3+100982472722424*a0^6*b0*b1^2*b2^2+
466954186093056*a0^5*a2*b0^4*b4+206329488192*a0^5*a2*b0^3*b2^2-256964254681950*
a0^5*a2*b0*b1^4+24289733401632*a0^5*a3*b0^4*b3+213740093952*a0^11*a2*b4+
10879922592*a0^11*a3*b3-454305475008*a0^11*a4*b2+40772765880*a0^10*a2^2*b2+
248205901752*a0^10*a3^2*b0-207930774600*a0^9*a2^3*b0+48589064548992*a0^9*b0^2*
b6-2490325282656*a0^9*b0*b3^2+5940162908064*a0^9*b1^2*b4-5875465359456*a0^8*a3*
b1^3-20097798282288*a0^7*a3^2*b0^3+16839239526000*a0^6*a2^3*b0^3-
1802020890662784*a0^6*b0^4*b6+201798905010624*a0^6*b0^3*b3^2-111290855214528*
a0^6*b0^2*b2^3+119916624445002*a0^6*b1^4*b2+542454800111928*a0^4*a3^2*b0^5-
454574330353800*a0^3*a2^3*b0^5+29451324007645056*a0^3*b0^6*b6-5450799477405024*
a0^3*b0^5*b3^2+3003893622959328*a0^3*b0^4*b2^3+2698124751593397/2*a0^3*b0*b1^6-
4880421419418720*a0*a3^2*b0^7+29774555981280000*b0^7*b1*b5+108127853171712000*
b0^7*b2*b4-50015698151760000*b0^6*b1^2*b4+41530468808664000*b0^5*b1^3*b3+
73616432185216800*b0^5*b1^2*b2^2-37595258211951000*b0^4*b1^4*b2)*p^6;
E22 :=
-10671720192/23*a0^4*b0-103296384000/23*a0*b0^3+(-42961218048/43867*a0^4*b0*b1-
166281984000/43867*a0*b0^3*b1)*p+(457304389065216/43867*a0^7*b2-
1161662447490048/43867*a0^6*a2*b0+1058395742304768/43867*a0^4*b0^2*b2+
18956428953630336/43867*a0^4*b0*b1^2+24099859919287296/43867*a0^3*a2*b0^3-
361951584670771200/43867*a0*b0^4*b2+183505778012736000/43867*a0*b0^3*b1^2+
196155706399488000/43867*a2*b0^5)*p^2+(27323957314418688/43867*a0^9*a3-
889635547341531648/43867*a0^7*b0*b3-859608473424712704/43867*a0^7*b1*b2+
2477172553044956928/43867*a0^6*a2*b0*b1-878699386716238080/43867*a0^6*a3*b0^2+
48040318230207837696/43867*a0^4*b0^3*b3-1751014311826977792/43867*a0^4*b0^2*b1*
b2-23638667156607146112/43867*a0^4*b0*b1^3-61512510820969933056/43867*a0^3*a2*
b0^3*b1-12307725774604507392/43867*a0^3*a3*b0^4-648544278203635046400/43867*a0*
b0^5*b3+673931963545943961600/43867*a0*b0^4*b1*b2-228811310847709632000/43867*
a0*b0^3*b1^3-145020999003585408000/43867*a2*b0^5*b1+435062997010756224000/43867*
a3*b0^6)*p^3+(3272433363721234944/43867*a0^10*b4+78448145884583346432000/43867*
a4*b0^7+316596952634374468224/43867*a0^6*a3*b0^2*b1-6568516897792191150336/
43867*a0^4*b0^3*b1*b3+245573569497197906496/43867*a0^4*b0^2*b1^2*b2+
374805002342433581568/43867*a0^3*a2*b0^4*b2+8456163822873948754944/43867*a0^3*
a2*b0^3*b1^2-3547687146038751343104/43867*a0^3*a3*b0^4*b1+
88674978132077975424000/43867*a0*b0^5*b1*b3-94453899170389571232000/43867*a0*
b0^4*b1^2*b2+121639201794665549568/43867*a0^7*b0*b1*b3+173427868495726685568/
43867*a0^6*a2*b0^2*b2-344123659231944867072/43867*a0^6*a2*b0*b1^2+
3795231772884544951680/43867*a0^2*a2^2*b0^5-64392147893898945792000/43867*a0*
b0^6*b4+45505233662050233561600/43867*a0*b0^5*b2^2+24050741486491339812000/
43867*a0*b0^3*b1^4-48889462077673303680000/43867*a2*b0^6*b2+
22549724362491191712000/43867*a2*b0^5*b1^2-13074690980763891072000/43867*a3*
b0^6*b1-4453548194836008576/43867*a0^9*a2*b2-6195038080914942336/43867*a0^9*a3*
b1-3969870046474881024/43867*a0^9*a4*b0+5206079250522019296/43867*a0^8*a2^2*b0-
265040822620231934976/43867*a0^7*b0^2*b4+62421445364886582912/43867*a0^7*b0*
b2^2+120471073791447500352/43867*a0^7*b1^2*b2+321983607865724983296/43867*a0^6*
a4*b0^3-281128279500559148832/43867*a0^5*a2^2*b0^3+7155392655034183666176/43867*
a0^4*b0^4*b4-3370758049372316759424/43867*a0^4*b0^3*b2^2+2484721050225595237224/
43867*a0^4*b0*b1^4-8705009033108584298496/43867*a0^3*a4*b0^5)*p^4+(-
15296075731791906270912/43867*a0^6*a2*b0^2*b1*b2+70251119998139722466880/43867*
a0^3*a2*b0^4*b1*b2+217235966590532788007904/43867*a0^4*b0^3*b1^2*b3+
226922462218512187360704/43867*a0^4*b0^3*b1*b2^2-8319957042537675222912/43867*
a0^4*b0^2*b1^3*b2+311616914631215235013440/43867*a0^3*a2*b0^5*b3-
286641996298352240475600/43867*a0^3*a2*b0^3*b1^3+194257197844238802617280/43867*
a0^3*a3*b0^5*b2+94750098726126539588400/43867*a0^3*a3*b0^4*b1^2+
600172285372690867200/43867*a0^3*a4*b0^5*b1-258645268388571131649600/43867*a0^2*
a2^2*b0^5*b1+74075255244473403916800/43867*a0^2*a2*a3*b0^6+
3107934580083524126208000/43867*a0*b0^6*b1*b4+2230773308600659361280000/43867*
a0*b0^6*b2*b3-2932685645054823227952000/43867*a0*b0^5*b1^2*b3-
3063453239930505164640000/43867*a0*b0^5*b1*b2^2+3200217159956111701056000/43867*
a0*b0^4*b1^3*b2+2452426242900668258400000/43867*a2*b0^6*b1*b2+
345558742347500833536/43867*a0^9*a2*b1*b2+88828274230667536320/43867*a0^9*a3*b0*
b2+823281598590796800/43867*a0^9*a4*b0*b1-354794606829050614128/43867*a0^8*a2^2*
b0*b1+304857506754819648000/43867*a0^8*a2*a3*b0^2+12822579552959906236416/43867*
a0^7*b0^2*b1*b4+9180396181711146018816/43867*a0^7*b0^2*b2*b3-
4022888138394460971552/43867*a0^7*b0*b1^2*b3-4202267818887961445952/43867*a0^7*
b0*b1*b2^2-11541561539254841485440/43867*a0^6*a2*b0^3*b3+
11661868008475533802800/43867*a0^6*a2*b0*b1^3-7194900621976087121280/43867*a0^6*
a3*b0^3*b2-10016242704019741677264/43867*a0^6*a3*b0^2*b1^2-44457206323903027200/
43867*a0^6*a4*b0^3*b1+19158908769146260346256/43867*a0^5*a2^2*b0^3*b1-
8230868299216365465600/43867*a0^5*a2*a3*b0^4-345767856191821185647616/43867*
a0^4*b0^4*b1*b4-247867198930914880214016/43867*a0^4*b0^4*b2*b3+
142490813209211799360/43867*a0^9*a2*b0*b3-218256301492458326784000/43867*a0*
b0^7*b5-651896171153666080866000/43867*a0*b0^3*b1^5-2804505009322947749280000/
43867*a2*b0^7*b3-762167878123153649400000/43867*a2*b0^5*b1^3-
1748268710056109276640000/43867*a3*b0^7*b2+728445295856712198600000/43867*a3*
b0^6*b1^2-3763802956352947200/43867*a0^11*a2*a3+11088568842434237952/43867*
a0^10*b0*b5-158505459381807842304/43867*a0^10*b1*b4-113339823905572475904/43867*
a0^10*b2*b3+203990396269281253632/43867*a0^9*a3*b1^2-898174077563408145408/
43867*a0^7*b0^3*b5-4081726090271048655744/43867*a0^7*b1^3*b2+
24250700130020361451008/43867*a0^4*b0^5*b5-67348473281732448572508/43867*a0^4*
b0*b1^5)*p^5+(102213181157698017792/43867*a0^13*b6+501606351561547064448/43867*
a0^10*b2^3-5027482679390035773299712/43867*a0^3*a2*b0^5*b1*b3-
1953124542196393794835968/43867*a0^3*a2*b0^4*b1^2*b2-3623942495561406693746688/
43867*a0^3*a3*b0^5*b1*b2-1789646625428615695526400/43867*a0^2*a2*a3*b0^6*b1-
71392106024943179125708800/43867*a0*b0^6*b1*b2*b3-2305811937833898697728/43867*
a0^9*a2*b0*b1*b3-1660476545542025551872/43867*a0^9*a3*b0*b1*b2-
7379888079647359584000/43867*a0^8*a2*a3*b0^2*b1-294176862731358879132672/43867*
a0^7*b0^2*b1*b2*b3+186486914582088374541312/43867*a0^6*a2*b0^3*b1*b3+
336569497155900256790304/43867*a0^6*a2*b0^2*b1^2*b2+134359346308552158809088/
43867*a0^6*a3*b0^3*b1*b2+199053301599051337468800/43867*a0^5*a2*a3*b0^4*b1+
7937615759370188153052672/43867*a0^4*b0^4*b1*b2*b3-1418963419503524786042880/
43867*a0^3*a3*b0^4*b1^3+91202859946001865600/43867*a0^11*a2*a3*b1-
3109497034925731968/43867*a0^11*a2*a4*b0-2748679572407989393152/43867*a0^10*b0*
b1*b5-524758041259641649152/43867*a0^10*b0*b2*b4+3634172303668583136768/43867*
a0^10*b1*b2*b3+10271533704088224798720/43867*a0^9*a2*b0^2*b4-
1593684873685511937792/43867*a0^9*a2*b0*b2^2-7417296890209814398560/43867*a0^9*
a2*b1^2*b2+8398346952035096227584/43867*a0^9*a3*b0^2*b3+5084438227953122981376/
43867*a0^9*a4*b0^2*b2-558605158737883899264/43867*a0^9*a4*b0*b1^2+
62882445223066791072585600/43867*a0*b0^5*b1^2*b2^2-44167941019286048565468000/
43867*a0*b0^4*b1^4*b2+45178367985573168905856000/43867*a2*b0^7*b1*b3-
46630146097348877932704000/43867*a2*b0^6*b1^2*b2+32581643767127145896832000/
43867*a3*b0^7*b1*b2-5515169951779340408640/43867*a0^8*a2^2*b0^2*b2+
7422545111458625480808/43867*a0^8*a2^2*b0*b1^2+251753371086924916992/43867*a0^8*
a2*a4*b0^3+222644407573268513054208/43867*a0^7*b0^3*b1*b5+
42504010681104965726208/43867*a0^7*b0^3*b2*b4-146788225772909446559232/43867*
a0^7*b0^2*b1^2*b4+55551053521580400883008/43867*a0^7*b0*b1^3*b3+
86258498182404427395936/43867*a0^7*b0*b1^2*b2^2-446570946784940435076096/43867*
a0^6*a2*b0^4*b4+129088474769091659424768/43867*a0^6*a2*b0^3*b2^2-
160958025453448517520240/43867*a0^6*a2*b0*b1^4-344735525176461354471552/43867*
a0^6*a3*b0^4*b3+144588900008762015966208/43867*a0^6*a3*b0^2*b1^3-
201676298505112582928640/43867*a0^6*a4*b0^4*b2+43580174479719822073728/43867*
a0^6*a4*b0^3*b1^2+148909594034145102469920/43867*a0^5*a2^2*b0^4*b2-
400817436166376502537816/43867*a0^5*a2^2*b0^3*b1^2-6794212023311369703552/43867*
a0^5*a2*a4*b0^5-6011435784100226902103808/43867*a0^4*b0^5*b1*b5-
1147570740544831862519808/43867*a0^4*b0^5*b2*b4+3883462782997876186250880/43867*
a0^4*b0^4*b1^2*b4-2999758639146785916993216/43867*a0^4*b0^3*b1^3*b3-
4657958903631096986823072/43867*a0^4*b0^3*b1^2*b2^2+114828722230228421073624/
43867*a0^4*b0^2*b1^4*b2+8588568466132537572384768/43867*a0^3*a2*b0^6*b4-
3485388818780735000986368/43867*a0^3*a2*b0^5*b2^2+3956455732213540300506480/
43867*a0^3*a2*b0^3*b1^4+6288121526104450691841024/43867*a0^3*a3*b0^6*b3+
3553753730053799095345152/43867*a0^3*a4*b0^6*b2-1131659939718262048147200/43867*
a0^3*a4*b0^5*b1^2-1340186394332232125159040/43867*a0^2*a2^2*b0^6*b2+
5411035390238827593012000/43867*a0^2*a2^2*b0^5*b1^2+61119747245481899834880/
43867*a0^2*a2*a4*b0^7+54103253073499835565696000/43867*a0*b0^7*b1*b5+
10327798734298466853888000/43867*a0*b0^7*b2*b4-34232791230983638301760000/43867*
a0*b0^6*b1^2*b4+40496765239731107515104000/43867*a0*b0^5*b1^3*b3+
1097008876219002847857792/43867*a0^4*b0^4*b2^3+774594010320354231310674/43867*
a0^4*b0*b1^6-33263755143070323323520/43867*a0^2*a3^2*b0^7+
630321481220400900028800/43867*a0*a2^3*b0^7+58102161556144572663552000/43867*a0*
b0^8*b6+1260903861267846590937600/43867*a0*b0^7*b3^2-9873060920063573011315200/
43867*a0*b0^6*b2^3+7497644128415603687637000/43867*a0*b0^3*b1^6-
61687050810465229433856000/43867*a2*b0^8*b4+31368499369163956777536000/43867*a2*
b0^7*b2^2+10514095785798381158580000/43867*a2*b0^5*b1^4-
43004527741021662566784000/43867*a3*b0^8*b3-9593784186208379071200000/43867*a3*
b0^6*b1^3-23471751638676225113856000/43867*a4*b0^8*b2+9779896516115093797440000/
43867*a4*b0^7*b1^2-2921277833337599011584/43867*a0^9*a3*b1^3-
137003769473829769152/43867*a0^8*a3^2*b0^3+2593934480022122390400/43867*a0^7*
a2^3*b0^3+462643772690422900975104/43867*a0^7*b0^4*b6+5187514120160505613056/
43867*a0^7*b0^3*b3^2-40630036427483449588992/43867*a0^7*b0^2*b2^3+
56334109079656901504088/43867*a0^7*b1^4*b2-64034799886428948864/43867*a0^10*b0*
b3^2+1848697489127265549696/43867*a0^10*b1^2*b4-32023999256102380800/43867*
a0^10*a2^3*b0-11231163297212271985152/43867*a0^10*b0^2*b6+1692119920828927968/
43867*a0^11*a3^2*b0-88116414552998802432/43867*a0^12*a2*b4-76710714203580412032/
43867*a0^12*a3*b3-48047807947355580672/43867*a0^12*a4*b2+68088515483282706720/
43867*a0^11*a2^2*b2+3697537284733942068192/43867*a0^5*a3^2*b0^5-
70035975548098702272000/43867*a0^4*a2^3*b0^5-8467657773187478157927936/43867*
a0^4*b0^6*b6-140081655137047191939456/43867*a0^4*b0^5*b3^2)*p^6;
E24 :=
73581830784/65*a0^6+1410877440000/13*a0^3*b0^2+15547365504000/91*b0^4+(-
39833773056/174611*a0^6*b1-2443841280000/174611*a0^3*b0^2*b1)*p+(-
3470537394390528/174611*a0^8*a2+244679726979072000/174611*a0^6*b0*b2+
57508605709099776/174611*a0^6*b1^2-222626708742495744/174611*a0^5*a2*b0^2-
5832093826335744000/174611*a0^3*b0^3*b2+5505279193981440000/174611*a0^3*b0^2*
b1^2+8540942896558080000/174611*a0^2*a2*b0^4-20904987656678400000/174611*b0^5*
b2+8710411523616000000/174611*b0^4*b1^2)*p^2+(-14636441943984301056/174611*a0^9*
b3+22811533103582479872/174611*a0^8*a2*b1+31966137347635459584/174611*a0^8*a3*
b0+610159384389968704512/174611*a0^6*b0^2*b3-1030288260427582464000/174611*a0^6*
b0*b1*b2-161197666742058363648/174611*a0^6*b1^3+493818078387330003456/174611*
a0^5*a2*b0^2*b1-1726171411493285088768/174611*a0^5*a3*b0^3-
938708320587178752000/174611*a0^3*b0^4*b3+24574030444359779328000/174611*a0^3*
b0^3*b1*b2-15454313937374195520000/174611*a0^3*b0^2*b1^3-
29962695748969537920000/174611*a0^2*a2*b0^4*b1+23303313983892447360000/174611*
a0^2*a3*b0^5-131371979780990361600000/174611*b0^6*b3+87581319853993574400000/
174611*b0^5*b1*b2-24328144403887104000000/174611*b0^4*b1^3)*p^3+(-
45767824191088853990400000/174611*b0^7*b4+17032603216932779731200000/174611*
b0^6*b2^2+4546209731796970578000000/174611*b0^4*b1^4-136907089535464883712/
174611*a0^11*a4+41856565288917943872/174611*a0^10*a2^2+1789118503639636587264/
174611*a0^9*b2^2+30122512434131966502192/174611*a0^6*b1^4-
7963009710672742209792/174611*a0^8*a2*b0*b2-7988300053279355867904/174611*a0^8*
a3*b0*b1-193883088489656532217344/174611*a0^6*b0^2*b1*b3+
256700846318816148480000/174611*a0^6*b0*b1^2*b2+430002524373688564464384/174611*
a0^5*a2*b0^3*b2-120391297797728164955328/174611*a0^5*a2*b0^2*b1^2+
431368202911299140913408/174611*a0^5*a3*b0^3*b1+1346093244880752729600000/
174611*a0^3*b0^4*b1*b3-6122707787177463461760000/174611*a0^3*b0^3*b1^2*b2-
5805034079009162169600000/174611*a0^2*a2*b0^5*b2+7429636014706571420160000/
174611*a0^2*a2*b0^4*b1^2-5823470739764426376960000/174611*a0^2*a3*b0^5*b1+
2325519074644254720000/174611*a0^9*b0*b4+4171739155699581430272/174611*a0^9*b1*
b3-5732607646320865523136/174611*a0^8*a2*b1^2+11093985602297897960448/174611*
a0^8*a4*b0^2+2582100669298526888256/174611*a0^7*a2^2*b0^2-
188359681870417812480000/174611*a0^6*b0^3*b4-73248060077782924624128/174611*
a0^6*b0^2*b2^2-299659417710024789186048/174611*a0^5*a4*b0^4-
230973744427004359065600/174611*a0^4*a2^2*b0^4+5085512604755576801280000/174611*
a0^3*b0^5*b4+42593076764148347136000/174611*a0^3*b0^4*b2^2+
2887884200789511989760000/174611*a0^3*b0^2*b1^4+2698031017422057000960000/
174611*a0^2*a4*b0^6+3530076937028719704000000/174611*a0*a2^2*b0^6+
22883912095544426995200000/174611*b0^6*b1*b3-21821806712625458774400000/174611*
b0^5*b1^2*b2)*p^4+(-6400385891854776493056/174611*a0^12*b5-
1275737606394121572493176/174611*a0^6*b1^5-3351832416197699711016960000/174611*
b0^8*b5-192539359477573122263040000/174611*b0^4*b1^5+843311960667491631313536/
174611*a0^8*a2*b0*b1*b2-45538845876056376023225472/174611*a0^5*a2*b0^3*b1*b2+
614774419326920753399520000/174611*a0^2*a2*b0^5*b1*b2-
30186591516321875265888000/174611*a0^3*b0^4*b1*b2^2+324133427486272908113280000/
174611*a0^3*b0^3*b1^3*b2-137910270077761014197280000/174611*a0^2*a2*b0^6*b3-
393095860065778755202200000/174611*a0^2*a2*b0^4*b1^3-
161724994560215512287840000/174611*a0^2*a3*b0^6*b2+306735457899682708787880000/
174611*a0^2*a3*b0^5*b1^2-197561859246697890954240000/174611*a0^2*a4*b0^6*b1-
296011074073995526371840000/174611*a0*a2^2*b0^6*b1+251170793673880830773760000/
174611*a0*a2*a3*b0^7-12760768862573932569600/174611*a0^10*a2*a3*b0-
56681436892025594880000/174611*a0^9*b0*b1*b4-119962900172501793792000/174611*
a0^9*b0*b2*b3-567530902907100833992704/174611*a0^8*a2*b0^2*b3-
665533895955924989841408/174611*a0^8*a3*b0^2*b2+420761945479030631451360/174611*
a0^8*a3*b0*b1^2-812778180162971884646400/174611*a0^8*a4*b0^2*b1+
45841826310536038172256/174611*a0^7*a2^2*b0^2*b1+1033623073687196516198400/
174611*a0^7*a2*a3*b0^3+4593414151930561689600000/174611*a0^6*b0^3*b1*b4+
9717004568411721934848000/174611*a0^6*b0^3*b2*b3+10163604787994123117775936/
174611*a0^6*b0^2*b1^2*b3+8714059734221068652942976/174611*a0^6*b0^2*b1*b2^2-
13589627844986018179200000/174611*a0^6*b0*b1^3*b2+15323348860232584269861504/
174611*a0^5*a2*b0^4*b3+6356738548464938002231200/174611*a0^5*a2*b0^2*b1^3+
17969429515416960267739008/174611*a0^5*a3*b0^4*b2-22721145042736890337626720/
174611*a0^5*a3*b0^3*b1^2+21948164279238892162406400/174611*a0^5*a4*b0^4*b1+
15826195015571948890276800/174611*a0^4*a2^2*b0^4*b1-27907844476659421344998400/
174611*a0^4*a2*a3*b0^5-124082061721390355235840000/174611*a0^3*b0^5*b1*b4-
262359384016971561458688000/174611*a0^3*b0^5*b2*b3-67032662542971044753520000/
174611*a0^3*b0^4*b1^2*b3+7006547735139854030976/174611*a0^11*a2*b3+
8216461301418833645952/174611*a0^11*a3*b2+10032856629886415001600/174611*a0^11*
a4*b1-8368383007002381013728/174611*a0^10*a2^2*b1+688721986099070827905024/
174611*a0^9*b0^2*b5-220302696042037428418368/174611*a0^9*b1^2*b3-
201359229141162862965888/174611*a0^9*b1*b2^2+303791384440638448754400/174611*
a0^8*a2*b1^3-27791192983146967214797824/174611*a0^6*b0^4*b5+
498404619528778591822080000/174611*a0^3*b0^6*b5-122306649188229300510450000/
174611*a0^3*b0^2*b1^5+1117277472065899903672320000/174611*b0^7*b1*b4+
2361236802181439676088320000/174611*b0^7*b2*b3-1263168035592074840954880000/
174611*b0^6*b1^2*b3-1574157868120959784058880000/174611*b0^6*b1*b2^2+
1155236156865438733578240000/174611*b0^5*b1^3*b2)*p^5+(-637461994468127919552/
174611*a0^13*a3^2+250482154948908597792/174611*a0^12*a2^3+
64116554864830864171776/174611*a0^12*b3^2+21128568873563374790847588/174611*
a0^6*b1^6+2658540831038798166806400000/174611*a2^3*b0^8-
89712614507372513752550400000/174611*b0^9*b6+33635836506508875240940800000/
174611*b0^8*b3^2-16329085699042433463379200000/174611*b0^7*b2^3+
3188807245922346275089500000/174611*b0^4*b1^6+618444847393114585536000/174611*
a0^10*a2*a3*b0*b1+3759811780786492096512000/174611*a0^9*b0*b1*b2*b3+
25499985204415598441455104/174611*a0^8*a2*b0^2*b1*b3-25120977866220049363674432/
174611*a0^8*a2*b0*b1^2*b2+30701697320088723258948096/174611*a0^8*a3*b0^2*b1*b2-
50096215553588402166144000/174611*a0^7*a2*a3*b0^3*b1-
304584406970019917672448000/174611*a0^6*b0^3*b1*b2*b3-
688558620132880588893083904/174611*a0^5*a2*b0^4*b1*b3+
1356532804769338465077449664/174611*a0^5*a2*b0^3*b1^2*b2-
828985379836359526912279296/174611*a0^5*a3*b0^4*b1*b2+
1352656758645032118404544000/174611*a0^4*a2*a3*b0^5*b1+
8224849611801017339240448000/174611*a0^3*b0^5*b1*b2*b3+
6197558757718860178801920000/174611*a0^2*a2*b0^6*b1*b3-
18313192864297722570972480000/174611*a0^2*a2*b0^5*b1^2*b2+
7461224388272911732496640000/174611*a0^2*a3*b0^6*b1*b2-
12174441276088596404908800000/174611*a0*a2*a3*b0^7*b1-
322280412821461572024672000/174611*a0^4*a2^2*b0^4*b1^2+
77085023899574597646873600/174611*a0^4*a2*a4*b0^6-3827898998981158067435520000/
174611*a0^3*b0^6*b1*b5-8838044805276008057456640000/174611*a0^3*b0^6*b2*b4+
2952392320464932695242240000/174611*a0^3*b0^5*b1^2*b4+
1348950726000634033958400000/174611*a0^3*b0^4*b1^3*b3+
1115970666266713240085184000/174611*a0^3*b0^4*b1^2*b2^2-
6441896977971641348841360000/174611*a0^3*b0^3*b1^4*b2+
296245509597999635834880000/174611*a0^2*a2*b0^7*b4+3025048113641453973880320000/
174611*a0^2*a2*b0^6*b2^2+7813216221418065273811200000/174611*a0^2*a2*b0^4*b1^4+
20568445549675023640320000/174611*a0^2*a3*b0^7*b3-6034420363751834613969600000/
174611*a0^2*a3*b0^5*b1^3+97481350312318533588480000/174611*a0^2*a4*b0^7*b2+
5076015906343674991737600000/174611*a0^2*a4*b0^6*b1^2-
4859284890170864208052800000/174611*a0*a2^2*b0^7*b2+
7467541935851416185399600000/174611*a0*a2^2*b0^6*b1^2-
526865813644094584070400000/174611*a0*a2*a4*b0^8-74033282118703472111923200000/
174611*b0^7*b1*b2*b3-15050011084576059626496/174611*a0^11*a2*b0*b4-
314787645590105956536576/174611*a0^11*a2*b1*b3-1045805363220250499328/174611*
a0^11*a3*b0*b3-379015215111308426644224/174611*a0^11*a3*b1*b2-
4951745611973999967744/174611*a0^11*a4*b0*b2+246877141434387728140800/174611*
a0^10*a2^2*b0*b2+103084329167722837651968/174611*a0^10*a2*a4*b0^2-
9675536353137814077821952/174611*a0^9*b0^2*b1*b5-12646092891115515828473856/
174611*a0^9*b0^2*b2*b4+1325410675702134892383744/174611*a0^9*b0*b1^2*b4+
1219073039716626610550784/174611*a0^8*a2*b0^3*b4+12448753791691877589494016/
174611*a0^8*a2*b0^2*b2^2+84688092562693285043712/174611*a0^8*a3*b0^3*b3-
8277668802654299203256640/174611*a0^8*a3*b0*b1^3+401113536451696867378176/
174611*a0^8*a4*b0^3*b2+20824527020386207269643776/174611*a0^8*a4*b0^2*b1^2-
19997051357855928002803200/174611*a0^7*a2^2*b0^3*b2-6858002078640324746127216/
174611*a0^7*a2^2*b0^2*b1^2-4228691723112107466816768/174611*a0^7*a2*a4*b0^4+
302259939152746037120036352/174611*a0^6*b0^4*b1*b5+501584824912883111372077056/
174611*a0^6*b0^4*b2*b4-108353064226421935353881088/174611*a0^6*b0^3*b1^2*b4-
202941533702802960549391104/174611*a0^6*b0^2*b1^3*b3-
268216419026199848805366336/174611*a0^6*b0^2*b1^2*b2^2+
270083169514232111933280000/174611*a0^6*b0*b1^4*b2-32915569902729994566595584/
174611*a0^5*a2*b0^5*b4-336116404723476679340409216/174611*a0^5*a2*b0^4*b2^2-
126390273611188210754438520/174611*a0^5*a2*b0^2*b1^4-2285980669022749550330112/
174611*a0^5*a3*b0^5*b3+446994108180993286412729280/174611*a0^5*a3*b0^3*b1^3-
10830663315004492908965376/174611*a0^5*a4*b0^5*b2-563131998461009153354060160/
174611*a0^5*a4*b0^4*b1^2+539920465007214150707443200/174611*a0^4*a2^2*b0^5*b2+
278641587209637528912040704/174611*a0^6*b0^4*b3^2-67197904500844272367872000/
174611*a0^6*b0^3*b2^3+53334842050921447258329600/174611*a0^4*a3^2*b0^6-
300323701571324020040448000/174611*a0^3*a2^3*b0^6+13381355812853967526241280000/
174611*a0^3*b0^7*b6-4999315936322811203951616000/174611*a0^3*b0^6*b3^2+
1814343138485977313820672000/174611*a0^3*b0^5*b2^3+2025623771360479229327640000/
174611*a0^3*b0^2*b1^6-367085063170600277025600000/174611*a0*a3^2*b0^8+
14952102417895418958758400000/174611*b0^8*b1*b5+58371000220049943581337600000/
174611*b0^8*b2*b4-26813267161336712985350400000/174611*b0^7*b1^2*b4+
25033678448751527750870400000/174611*b0^6*b1^3*b3+45089117830037532533198400000/
174611*b0^6*b1^2*b2^2-22959412170640893180644400000/174611*b0^5*b1^4*b2-
942197565682703860992/174611*a0^13*a2*a4-173412972324189480960000/174611*a0^12*
b0*b6+110072909224270581861888/174611*a0^12*b1*b5+119512643053014697457664/
174611*a0^12*b2*b4-153688294480057023544704/174611*a0^11*a2*b2^2-
256695226629983892229248/174611*a0^11*a4*b1^2+316695256091898745069008/174611*
a0^10*a2^2*b1^2+70284889937405439278208/174611*a0^10*a3^2*b0^2-
155356970693723419992768/174611*a0^9*a2^3*b0^2+18604323770877978946560000/
174611*a0^9*b0^3*b6-6902311097675116120379904/174611*a0^9*b0^2*b3^2+
829603888687523271168000/174611*a0^9*b0*b2^3+4394097953491577075281152/174611*
a0^9*b1^3*b3+6112352977232174961317568/174611*a0^9*b1^2*b2^2-
6036596479994490512265240/174611*a0^8*a2*b1^4-2904800714732638807363008/174611*
a0^7*a3^2*b0^4+11488304360278882737838368/174611*a0^6*a2^3*b0^4-
748441884495111504952320000/174611*a0^6*b0^5*b6)*p^6;
E28 :=
365554535334912/145*a0^7+10108478322432000/29*a0^4*b0^2+43040428738560000/29*a0*
b0^4+(-445022912581632/236364091*a0^7*b1-42664933785600000/236364091*a0^4*b0^2*
b1-67164618977280000/236364091*a0*b0^4*b1)*p+(-622642905077232162816/236364091*
a0^9*a2+53934385424993289216000/236364091*a0^7*b0*b2+10262671050674724498432/
236364091*a0^7*b1^2-65990651005725847123968/236364091*a0^6*a2*b0^2-
994212766239262682112000/236364091*a0^4*b0^3*b2+1417344555363244058880000/
236364091*a0^4*b0^2*b1^2+2047848345877772851200000/236364091*a0^3*a2*b0^4-
12474422286360015421440000/236364091*a0*b0^5*b2+6042802543501579130880000/
236364091*a0*b0^4*b1^2+5070759545109436231680000/236364091*a2*b0^6)*p^2+(-
13289315158065675206725632/236364091*a0^10*b3+20554225280814891176146944/
236364091*a0^9*a2*b1+35541774248009364676712448/236364091*a0^9*a3*b0+
319590518048911132510040064/236364091*a0^7*b0^2*b3-1150750858649038579924992000/
236364091*a0^7*b0*b1*b2-145651274395929711119563776/236364091*a0^7*b1^3+
1102052649868477191174592512/236364091*a0^6*a2*b0^2*b1-
1743617704996059778771716096/236364091*a0^6*a3*b0^3+
11805844274504890987106304000/236364091*a0^4*b0^4*b3+
21271063070084815480356864000/236364091*a0^4*b0^3*b1*b2-
20137995779909696054231040000/236364091*a0^4*b0^2*b1^3-
43158708837366696372418560000/236364091*a0^3*a2*b0^4*b1+
16425495791706056807393280000/236364091*a0^3*a3*b0^5-
290165692813081587157708800000/236364091*a0*b0^6*b3+
264578673062859106795683840000/236364091*a0*b0^5*b1*b2-
85745034405396623835325440000/236364091*a0*b0^4*b1^3-
42680059347498573331077120000/236364091*a2*b0^6*b1+
128040178042495719993231360000/236364091*a3*b0^7)*p^3+
(130078197887381097884113858560000/236364091*a4*b0^8-
365727405461801158774462464/236364091*a0^12*a4+109998582376459326403924224/
236364091*a0^11*a2^2+5148854019202655598772497408/236364091*a0^10*b2^2+
86019908565157474946008791744/236364091*a0^7*b1^4-28999636708300442744070196224/
236364091*a0^9*a2*b0*b2-32011085757186565101514810368/236364091*a0^9*a3*b0*b1-
363043633200236974844156971008/236364091*a0^7*b0^2*b1*b3+
906156668942603591816983680000/236364091*a0^7*b0*b1^2*b2+
1455004070598481754116268418048/236364091*a0^6*a2*b0^3*b2-
851946816993689516865531446016/236364091*a0^6*a2*b0^2*b1^2+
1698859673895632099117959719936/236364091*a0^6*a3*b0^3*b1-
6290668742289329046914357760000/236364091*a0^4*b0^4*b1*b3-
16749663275783609861130080640000/236364091*a0^4*b0^3*b1^2*b2-
15148014331266104095647820800000/236364091*a0^3*a2*b0^5*b2+
33564916446074298651683761920000/236364091*a0^3*a2*b0^4*b1^2-
21730177839382066285797196800000/236364091*a0^3*a3*b0^5*b1+
201451640228872451734086144000000/236364091*a0*b0^6*b1*b3-
208347303213000552184068925440000/236364091*a0*b0^5*b1^2*b2+
10977620707755415741547520000/236364091*a0^10*b0*b4+
11840432069090696905654216704/236364091*a0^10*b1*b3-
16384994787067623656134094592/236364091*a0^9*a2*b1^2+
23016434995071320565326893056/236364091*a0^9*a4*b0^2+
15922609636425760418930019072/236364091*a0^8*a2^2*b0^2-
889185359117375449163274240000/236364091*a0^7*b0^3*b4-
119067846204295437080247254016/236364091*a0^7*b0^2*b2^2-
264607912030893413758254176256/236364091*a0^6*a4*b0^4-
1100387820024275452393968714240/236364091*a0^5*a2^2*b0^4+
24007952904477180028052382720000/236364091*a0^4*b0^5*b4-
4830880044963868307298484992000/236364091*a0^4*b0^4*b2^2+
11893306689228656345691517200000/236364091*a0^4*b0^2*b1^4-
7253665997734204900793210880000/236364091*a0^3*a4*b0^6+
15937786618785208947628730880000/236364091*a0^2*a2^2*b0^6-
216071110015067006358267248640000/236364091*a0*b0^7*b4+
115889327436989947777920276480000/236364091*a0*b0^6*b2^2+
50639963798106675859979122560000/236364091*a0*b0^4*b1^4-
80901731192630773636734842880000/236364091*a2*b0^7*b2+
37322337938245630623198236160000/236364091*a2*b0^6*b1^2-
21679699647896849647352309760000/236364091*a3*b0^7*b1)*p^4+(-
38657010545207659423793221632/236364091*a0^13*b5-
8894250467252335820119439842272/236364091*a0^7*b1^5+
7772175217971025511686078597632/236364091*a0^9*a2*b0*b1*b2-
398459263719366181399874719256064/236364091*a0^6*a2*b0^3*b1*b2+
4519053039143135792250302768640000/236364091*a0^3*a2*b0^5*b1*b2-
3095148717798335663314786320384000/236364091*a0^4*b0^5*b2*b3+
790998233700923119688244399360000/236364091*a0^4*b0^4*b1^2*b3+
1088643786215029253933248406016000/236364091*a0^4*b0^4*b1*b2^2+
2164843308785955297929392803840000/236364091*a0^4*b0^3*b1^3*b2+
1079817390660714775794272701440000/236364091*a0^3*a2*b0^6*b3-
4339398193803065718894531196800000/236364091*a0^3*a2*b0^4*b1^3+
64948827168618375962679321600000/236364091*a0^3*a3*b0^6*b2+
2612545336255976862501616387200000/236364091*a0^3*a3*b0^5*b1^2-
1545274064355022858852845158400000/236364091*a0^3*a4*b0^6*b1-
3493725179586060709027849564800000/236364091*a0^2*a2^2*b0^6*b1+
2340275887034922206586617856000000/236364091*a0^2*a2*a3*b0^7+
25983333599800428461071016755200000/236364091*a0*b0^7*b1*b4+
27856338482838981057706591027200000/236364091*a0*b0^7*b2*b3-
25843964290747808240928872390400000/236364091*a0*b0^6*b1^2*b3-
28515952050625056626524038182400000/236364091*a0*b0^6*b1*b2^2+
26928256413921809237717832806400000/236364091*a0*b0^5*b1^3*b2+
15482646379229584703233410547200000/236364091*a2*b0^7*b1*b2-
118898332641545790481164656640/236364091*a0^11*a2*a3*b0-
1320087551052536614769541120000/236364091*a0^10*b0*b1*b4-
1415248611231880343143120896000/236364091*a0^10*b0*b2*b3-
2767757930326807765990586108928/236364091*a0^9*a2*b0^2*b3-
4188217320395740487847928882176/236364091*a0^9*a3*b0^2*b2+
4047852672564224903332367863680/236364091*a0^9*a3*b0*b1^2-
6359144980976384459814584156160/236364091*a0^9*a4*b0^2*b1-
1539385269540176416108084967808/236364091*a0^8*a2^2*b0^2*b1+
9630764951717440047555755458560/236364091*a0^8*a2*a3*b0^3+
106927160678373916101630689280000/236364091*a0^7*b0^3*b1*b4+
114635137603008480995718365184000/236364091*a0^7*b0^3*b2*b3+
47761300757758051505212795475712/236364091*a0^7*b0^2*b1^2*b3+
36709316455780023393188087096832/236364091*a0^7*b0^2*b1*b2^2-
117118005145600277478479339520000/236364091*a0^7*b0*b1^3*b2+
26052170640684974190708757590528/236364091*a0^6*a2*b0^4*b3+
110138972834016576711668244136320/236364091*a0^6*a2*b0^2*b1^3+
83007266719765585806132499109376/236364091*a0^6*a3*b0^4*b2-
212318502428763701347510853919360/236364091*a0^6*a3*b0^3*b1^2+
1666961324019570810457275678720/2294797*a0^6*a4*b0^4*b1+
214877544449128870616543348075520/236364091*a0^5*a2^2*b0^4*b1-
260030653905681118785703690690560/236364091*a0^5*a2*a3*b0^5-
2887035202480293892987070791680000/236364091*a0^4*b0^5*b1*b4+
4174751338464501300346015408128/236364091*a0^10*b0^2*b5-
1540973239424007292483557094656/236364091*a0^10*b1^2*b3-
1404182384466004688477761737216/236364091*a0^10*b1*b2^2+
2117598132149073345112816083840/236364091*a0^9*a2*b1^3-
169069094290887846547890157129728/236364091*a0^7*b0^4*b5+
3043093668731368811483420712960000/236364091*a0^4*b0^6*b5-
1229739054856844966726932200960000/236364091*a0^4*b0^2*b1^5-
20539869571530793139510962483200000/236364091*a0*b0^8*b5-
5236049842441996099652886016800000/236364091*a0*b0^4*b1^5-
17742873523753507987849187750400000/236364091*a2*b0^8*b3-
46681980567043889946692880000000/2294797*a2*b0^6*b1^3-
10962192090181738134001856140800000/236364091*a3*b0^8*b2+
4567580037575724222500773392000000/236364091*a3*b0^7*b1^2+
45298633190659772419459256832/236364091*a0^12*a2*b3+
58582152741827013633968223744/236364091*a0^12*a3*b2+
78507916140241868931361751040/236364091*a0^12*a4*b1-
60242679421106040251792251776/236364091*a0^11*a2^2*b1)*p^5+
(24525930107408820825236173056/236364091*a0^14*a3^2-
9765472845278780257009447296/236364091*a0^13*a2^3+
791000254730959144027053714432/236364091*a0^13*b3^2+
305452025522370592141541650829136/236364091*a0^7*b1^6+
10079724611462972177465532979200/236364091*a0^11*a2*a3*b0*b1+
113560599963385600728260253696000/236364091*a0^10*b0*b1*b2*b3+
348956664786645319584344394897408/236364091*a0^9*a2*b0^2*b1*b3-
484461984558559148023447898936064/236364091*a0^9*a2*b0*b1^2*b2+
412500208130161844705379892611072/236364091*a0^9*a3*b0^2*b1*b2-
816457906254148412040389443276800/236364091*a0^8*a2*a3*b0^3*b1-
9198411559923158021682575806464000/236364091*a0^7*b0^3*b1*b2*b3-
7104559439692757723432262195115008/236364091*a0^6*a2*b0^4*b1*b3+
24956392564144225248470979196393728/236364091*a0^6*a2*b0^3*b1^2*b2-
9441396159570152585702721419369472/236364091*a0^6*a3*b0^4*b1*b2+
22044369212454494098063909311436800/236364091*a0^5*a2*a3*b0^5*b1+
248357192115926224378153918715904000/236364091*a0^4*b0^5*b1*b2*b3+
1374652179032320184479011118080000/236364091*a0^3*a2*b0^6*b1*b3-
288126838234219645783544559840000000/236364091*a0^3*a2*b0^5*b1^2*b2+
39177541049251984896940170900480000/236364091*a0^3*a3*b0^6*b1*b2-
198399374604422829639335732889600000/236364091*a0^2*a2*a3*b0^7*b1-
2235215449025344639537904615915520000/236364091*a0*b0^7*b1*b2*b3-
984445108938083255494265147105280000/236364091*a0*b0^7*b1^2*b4+
1066633606583079567572595176478720000/236364091*a0*b0^6*b1^3*b3+
1729422634144103120115157055362560000/236364091*a0*b0^6*b1^2*b2^2-
1109744835362805381127641633219840000/236364091*a0*b0^5*b1^4*b2+
844646700893720750110696913786880000/236364091*a2*b0^8*b1*b3-
878120304871090059434115723732480000/236364091*a2*b0^7*b1^2*b2+
618233294759474025991605390059520000/236364091*a3*b0^8*b1*b2-
2170506279344927315075748237312/236364091*a0^12*a2*b0*b4-
4837888893004327554870929789952/236364091*a0^12*a2*b1*b3-
1520924215704275466665746615296/236364091*a0^12*a3*b0*b3-
5480365081709186857182073863168/236364091*a0^12*a3*b1*b2-
900179680175437891931181139968/236364091*a0^12*a4*b0*b2+
4905455437310371821773952376320/236364091*a0^11*a2^2*b0*b2-
4018156977684330156427331457024/236364091*a0^11*a2*a4*b0^2-
258089140570637799150519985127424/236364091*a0^10*b0^2*b1*b5-
186636848124624369194998255583232/236364091*a0^10*b0^2*b2*b4+
50008510035069120353489878867968/236364091*a0^10*b0*b1^2*b4+
234254813744901084280182948814848/236364091*a0^9*a2*b0^3*b4+
143884705076616514102758802547712/236364091*a0^9*a2*b0^2*b2^2+
164266651093094830168760992425984/236364091*a0^9*a3*b0^3*b3-
167036712398905987457826213715200/236364091*a0^9*a3*b0*b1^3+
97084410737062623500533750198272/236364091*a0^9*a4*b0^3*b2+
251858531371728891788382844588032/236364091*a0^9*a4*b0^2*b1^2-
397341891027402439786934696801280/236364091*a0^8*a2^2*b0^3*b2+
295538327559477943328486097216/2294797*a0^8*a2^2*b0^2*b1^2+
162753528696231642257658141010944/236364091*a0^8*a2*a4*b0^4+
10384491599120782592451683741620224/236364091*a0^7*b0^4*b1*b5+
7555026661412321417572789779013632/236364091*a0^7*b0^4*b2*b4-
4050864355251872167283824457435136/236364091*a0^7*b0^3*b1^2*b4-
1963517653463237561874906649847808/236364091*a0^7*b0^2*b1^3*b3-
2406889015376182322694954989974272/236364091*a0^7*b0^2*b1^2*b2^2+
4826569548512397507563412150480000/236364091*a0^7*b0*b1^4*b2-
9480845292104494075157316139880448/236364091*a0^6*a2*b0^5*b4-
2260088621253236025781444877594112/236364091*a0^6*a2*b0^4*b2^2-
4538726458042788537347393893127520/236364091*a0^6*a2*b0^2*b1^4-
6653076374427958555226793331190784/236364091*a0^6*a3*b0^5*b3+
8769305022177024929492533732550400/236364091*a0^6*a3*b0^3*b1^3-
3926451193236918542912162463516672/236364091*a0^6*a4*b0^5*b2-
6256570902315581299573073353582080/236364091*a0^6*a4*b0^4*b1^2+
10728231074081948574274839780257280/236364091*a0^5*a2^2*b0^5*b2-
11535176424052335474959556206160000/236364091*a0^5*a2^2*b0^4*b1^2-
2929890440954673815916083447900160/236364091*a0^5*a2*a4*b0^6-
185694715956919025829746431526400000/236364091*a0^4*b0^6*b1*b5-
135922695663459025784712544634880000/236364091*a0^4*b0^6*b2*b4+
109378063736904909982460440400640000/236364091*a0^4*b0^5*b1^2*b4-
32749934266824437921790834322560000/236364091*a0^4*b0^4*b1^3*b3-
63586033522649544540450905638848000/236364091*a0^4*b0^4*b1^2*b2^2-
89215717240841940810595771277040000/236364091*a0^4*b0^3*b1^4*b2+
170538668498928826108278772715520000/236364091*a0^3*a2*b0^7*b4-
23528759831845982540847049121280000/236364091*a0^3*a2*b0^6*b2^2+
178827620187045482309423032984800000/236364091*a0^3*a2*b0^4*b1^4+
119760363629340384444694111964160000/236364091*a0^3*a3*b0^7*b3-
96554079813816281468721984721920000/236364091*a0^2*a2^2*b0^7*b2+
200236146832455775123270358736000000/236364091*a0^2*a2^2*b0^6*b1^2+
19778966167495878786624088688640000/236364091*a0^2*a2*a4*b0^8+
1245162948711050968273647731404800000/236364091*a0*b0^8*b1*b5+
917020639509499480151434820567040000/236364091*a0*b0^8*b2*b4-
108233181183035730736853100967680000/236364091*a0^3*a3*b0^5*b1^3+
70577704732410219829115214858240000/236364091*a0^3*a4*b0^7*b2+
41627863508662039115793934932480000/236364091*a0^3*a4*b0^6*b1^2+
37201000883424721664750263296/236364091*a0^14*a2*a4-
305875117538073743000140800000/236364091*a0^13*b0*b6+
2405287812228593616058816198656/236364091*a0^13*b1*b5+
1728979865820087952360451678208/236364091*a0^13*b2*b4-
2147821783049326683047406755328/236364091*a0^12*a2*b2^2-
3233598065508201290750465911296/236364091*a0^12*a4*b1^2+
4522813098384329744954103706176/236364091*a0^11*a2^2*b1^2-
2647339325038148595583368536064/236364091*a0^11*a3^2*b0^2-
1403248080957179981016234422016/236364091*a0^10*a2^3*b0^2+
32871036306529332954328366080000/236364091*a0^10*b0^3*b6-
85422874081334475219741329891328/236364091*a0^10*b0^2*b3^2+
19517159135181015742814924544000/236364091*a0^10*b0*b2^3+
63456738708320908343370639535104/236364091*a0^10*b1^3*b3+
88503905053938500011260457479936/236364091*a0^10*b1^2*b2^2+
420268569176279603636534496614400000/236364091*a0*b0^8*b3^2-
384156240827585815952423776235520000/236364091*a0*b0^7*b2^3+
179819765120690602396677225908640000/236364091*a0*b0^4*b1^6-
1150349302866442648769513659883520000/236364091*a2*b0^9*b4+
592239026535924966078339024952320000/236364091*a2*b0^8*b2^2+
198170385104595420096493275806400000/236364091*a2*b0^6*b1^4-
808416148381498277177820251535360000/236364091*a3*b0^9*b3-
182743859077419892572630000345600000/236364091*a3*b0^7*b1^3-
475735175030851047238351334215680000/236364091*a4*b0^9*b2+
198222989596187936349313055923200000/236364091*a4*b0^8*b1^2-
87272496176478717610357415958240/236364091*a0^9*a2*b1^4+
107158071354333248473590070473984/236364091*a0^8*a3^2*b0^4+
156377272366064327387014046745216/236364091*a0^7*a2^3*b0^4-
1324656176717341417417981793280000/236364091*a0^7*b0^5*b6+
3459417738187469931075757654268928/236364091*a0^7*b0^4*b3^2-
1580889886616079124395166112256000/236364091*a0^7*b0^3*b2^3-
1927780278492075720245531194268160/236364091*a0^5*a3^2*b0^6-
4606613946659632133221386038784000/236364091*a0^4*a2^3*b0^6+
23724636894364407303341965685760000/236364091*a0^4*b0^7*b6-
62265764301722754300054617902848000/236364091*a0^4*b0^6*b3^2+
42684026848627391287802730084096000/236364091*a0^4*b0^5*b2^3+
42232483537807990629361730262300000/236364091*a0^4*b0^2*b1^6+
13005328614491533968065286720000000/236364091*a0^2*a3^2*b0^8+
43189449636797146756752082778880000/236364091*a0*a2^3*b0^8-
159336872602762516378831748874240000/236364091*a0*b0^9*b6)*p^6;
E30 :=
-94908512598552576/31*a0^6*b0-30452172676853760000/341*a0^3*b0^3-
15447862364774400000/217*b0^5+(-63357426671616/657931*a0^6*b0*b1-
1153694638080000/657931*a0^3*b0^3*b1)*p+(119308227024467238912/657931*a0^9*b2-
413844778886602162176/657931*a0^8*a2*b0+7277730937422152933376/657931*a0^6*b0^2*
b2+6742071825596348516352/657931*a0^6*b0*b1^2+989511426895217098752/657931*a0^5*
a2*b0^3-269478669508749139968000/657931*a0^3*b0^4*b2+196578392725516769280000/
657931*a0^3*b0^3*b1^2+274976035282162114560000/657931*a0^2*a2*b0^5-
377885609167111372800000/657931*b0^6*b2+157452337152963072000000/657931*b0^5*
b1^2)*p^2+(187486768159337607561216/657931*a0^11*a3-11265958474241884920815616/
657931*a0^9*b0*b3-5744886214523642524090368/657931*a0^9*b1*b2+
24623067309524832090894336/657931*a0^8*a2*b0*b1+3773936327138848667381760/
657931*a0^8*a3*b0^2+571256074594608610562629632/657931*a0^6*b0^3*b3-
347612248493304290378072064/657931*a0^6*b0^2*b1*b2-215435463962918147084150784/
657931*a0^6*b0*b1^3-305785795587812808526467072/657931*a0^5*a2*b0^3*b1-
613826123625672658037673984/657931*a0^5*a3*b0^4-6209176845019199967830016000/
657931*a0^3*b0^5*b3+12905650465498352300212224000/657931*a0^3*b0^4*b1*b2-
6284032127410761466767360000/657931*a0^3*b0^3*b1^3-9693999587772656764047360000/
657931*a0^2*a2*b0^5*b1+10131803697728698958868480000/657931*a0^2*a3*b0^6-
27050042915448257072332800000/657931*b0^7*b3+18033361943632171381555200000/
657931*b0^6*b1*b2-5009267206564492050432000000/657931*b0^5*b1^3)*p^3+
(228302222211808670834270208/657931*a0^12*b4-52962663378304937167622553600000/
657931*b0^8*b4+19702298484488731953579724800000/657931*b0^7*b2^2+
5259519298637104060261152000000/657931*b0^5*b1^4+16349727152198890256805605376/
657931*a0^9*b0*b1*b3-2249601545351462659153864704/657931*a0^8*a2*b0^2*b2-
34468859562603731659827062784/657931*a0^8*a2*b0*b1^2+
5977454419166788246323898368/657931*a0^8*a3*b0^2*b1-
846559708346104374949863985152/657931*a0^6*b0^3*b1*b3+
486622724601035384079036060672/657931*a0^6*b0^2*b1^2*b2+
777398087820102690084459503616/657931*a0^5*a2*b0^4*b2+
428000215095670919662583175168/657931*a0^5*a2*b0^3*b1^2+
555262170808727218960429719552/657931*a0^5*a3*b0^4*b1+
9957370968830624586293882880000/657931*a0^3*b0^5*b1*b3-
18066732114042744126258816000000/657931*a0^3*b0^4*b1^2*b2-
13446512405241423661016064000000/657931*a0^2*a2*b0^6*b2+
13571792813555005549124183040000/657931*a0^2*a2*b0^5*b1^2-
11447240498414870831784714240000/657931*a0^2*a3*b0^6*b1-
15801683695763683046672351232/657931*a0^9*b0^2*b4+7846663153277175424968443904/
657931*a0^9*b0*b2^2+8042447466263140573318308864/657931*a0^9*b1^2*b2+
39842701042526231929808781312/657931*a0^8*a4*b0^3-13326525041805624912330576384/
657931*a0^7*a2^2*b0^3+281342843848739059173079621632/657931*a0^6*b0^4*b4-
396693337733086466116355217408/657931*a0^6*b0^3*b2^2+
226193873701736139711549383808/657931*a0^6*b0*b1^4-
1075759271504963100389475827712/657931*a0^5*a4*b0^5-
177678464065238271623665766400/657931*a0^4*a2^2*b0^5+
1391078115623145355602370560000/657931*a0^3*b0^6*b4+
4260787921369505850207012864000/657931*a0^3*b0^5*b2^2+
6597832210211756983035104640000/657931*a0^3*b0^3*b1^4+
9681890533755461448067031040000/657931*a0^2*a4*b0^7+
6436557938333041242174950400000/657931*a0*a2^2*b0^7+
26481331689152468583811276800000/657931*b0^7*b1*b3-
25245692633458099489253529600000/657931*b0^6*b1^2*b2-
401483634862234045202307072/657931*a0^11*a3*b1-491882297572681035125833728/
657931*a0^11*a4*b0+410293011578757946083067392/657931*a0^10*a2^2*b0-
299917514572988502400100352/657931*a0^11*a2*b2)*p^4+(-
849721108798389579875603251200000/657931*b0^5*b1^5-
14760548967269970959172127948800000/657931*b0^9*b5-
368965083626835672060085607424/657931*a0^8*a2*b0^2*b1*b2-
279493985862566801078322776693760/657931*a0^5*a2*b0^4*b1*b2+
5120550260847523574725071283200000/657931*a0^2*a2*b0^6*b1*b2+
99298027754437061600251407360/657931*a0^11*a3*b0*b2+
99844119359962665081698304000/657931*a0^11*a4*b0*b1-
209156909951405164763608425216/657931*a0^10*a2^2*b0*b1-
45688063290597083184990658560/657931*a0^10*a2*a3*b0^2+
4458403406937089750869506097152/657931*a0^9*b0^2*b1*b4+
3249648504137529708795247951872/657931*a0^9*b0^2*b2*b3-
3290242079039244939031647988224/657931*a0^9*b0*b1^2*b3-
3220536179721590381860343460864/657931*a0^9*b0*b1*b2^2-
8050818690767989827109821265920/657931*a0^8*a2*b0^3*b3+
6960729295849700700148194144000/657931*a0^8*a2*b0*b1^3-
8043140247955859399407700797440/657931*a0^8*a3*b0^3*b2-
1369482556657752537077378343168/657931*a0^8*a3*b0^2*b1^2-
8087373466839913085900476416000/657931*a0^8*a4*b0^3*b1+
8901260787240935676290804504832/657931*a0^7*a2^2*b0^3*b1+
7882293435731089836804662722560/657931*a0^7*a2*a3*b0^4-
106878443915894588916478277271552/657931*a0^6*b0^4*b1*b4-
59148016848079130256418151350272/657931*a0^6*b0^4*b2*b3+
170028997391124523646534050242048/657931*a0^6*b0^3*b1^2*b3+
164378122784676595169616844643328/657931*a0^6*b0^3*b1*b2^2-
98272661459988856188435844184064/657931*a0^6*b0^2*b1^3*b2+
217372104646586305208961543889920/657931*a0^5*a2*b0^5*b3-
86423076914277840360436857888000/657931*a0^5*a2*b0^3*b1^3+
217164786690662553848266015165440/657931*a0^5*a3*b0^5*b2-
107748435163647636612882241977600/657931*a0^5*a3*b0^4*b1^2+
218359078169116958104951535616000/657931*a0^5*a4*b0^5*b1-
23241920447287409430556078848000/657931*a0^4*a2^2*b0^5*b1-
250455965543328416886534398976000/657931*a0^4*a2*a3*b0^6+
597447963139155701172403322880000/657931*a0^3*b0^6*b1*b4-
239665152935616614958554726400000/657931*a0^3*b0^6*b2*b3-
1985806432261889548447789969920000/657931*a0^3*b0^5*b1^2*b3-
1833106005321418061035046323200000/657931*a0^3*b0^5*b1*b2^2+
3648547305671064101085976565760000/657931*a0^3*b0^4*b1^3*b2-
1956348941781931965773621222400000/657931*a0^2*a2*b0^7*b3-
2740948579988930120676238368000000/657931*a0^2*a2*b0^5*b1^3-
1954483080178652135212716979200000/657931*a0^2*a3*b0^7*b2+
2272256094213493884917069126400000/657931*a0^2*a3*b0^6*b1^2-
1965231654602006366015311872000000/657931*a0^2*a4*b0^7*b1-
1744651803248374195348877721600000/657931*a0*a2^2*b0^7*b1+
2423456882365623793519564800000000/657931*a0*a2*a3*b0^8+
99392823344712000665280660480/657931*a0^11*a2*b0*b3+
136908139176230415044528074752/657931*a0^11*a2*b1*b2-
36543591063183604202218472607936/657931*a0^6*b0*b1^5+
2186735353322164951863058882560000/657931*a0^3*b0^7*b5-
1065937285471715102669359469760000/657931*a0^3*b0^3*b1^5+
4920182989089990319724042649600000/657931*b0^8*b1*b4+
10421963611336330116820933017600000/657931*b0^8*b2*b3-
5572530585329301795273066086400000/657931*b0^7*b1^2*b3-
6947975740890886744547288678400000/657931*b0^7*b1*b2^2+
5098326652790337479253619507200000/657931*b0^6*b1^3*b2-
956003728720401023412879360/657931*a0^13*a2*a3-27773934713145198059035631616/
657931*a0^12*b0*b5-58128083151098196220522610688/657931*a0^12*b1*b4-
46656038406453383939568058368/657931*a0^12*b2*b3+83082072804374023429363421184/
657931*a0^11*a3*b1^2+2999602290348814011346961547264/657931*a0^9*b0^3*b5-
1624159614976232893725817018368/657931*a0^9*b1^3*b2-
121484595082956915946201304408064/657931*a0^6*b0^5*b5)*p^5+
(87658699026698671852219244544/657931*a0^15*b6+904737436759491625513240528896/
657931*a0^12*b2^3+34945652176523875785248733542400000/657931*a2^3*b0^9-
1204383755117367584909642505830400000/657931*b0^10*b6+
441815362616311141257129602764800000/657931*b0^9*b3^2-
215268063855715413899086700851200000/657931*b0^8*b2^3+
42021596783968683430163179752000000/657931*b0^5*b1^6-
9049775073296701815741630320640/657931*a0^10*a2*a3*b0^2*b1-
443135801291981500965022980194304/657931*a0^9*b0^2*b1*b2*b3+
959086904771314602591845242650624/657931*a0^8*a2*b0^3*b1*b3+
75109254521473451202376794259968/657931*a0^8*a2*b0^2*b1^2*b2+
951423633909499030536865672544256/657931*a0^8*a3*b0^3*b1*b2-
345477095833128331159190451087360/657931*a0^7*a2*a3*b0^4*b1+
9289523259673302318169459554607104/657931*a0^6*b0^4*b1*b2*b3-
25895346057084134767737756622823424/657931*a0^5*a2*b0^5*b1*b3+
23738285136244207073690460931928064/657931*a0^5*a2*b0^4*b1^2*b2-
25688437788762531752014863867027456/657931*a0^5*a3*b0^5*b1*b2+
19034461151706640414017107570688000/657931*a0^4*a2*a3*b0^6*b1-
11376842543616359030587057446912000/657931*a0^3*b0^6*b1*b2*b3+
233058111168084977389461225246720000/657931*a0^2*a2*b0^7*b1*b3-
445540681301113777404176937492480000/657931*a0^2*a2*b0^6*b1^2*b2+
231195937157717307115809191178240000/657931*a0^2*a3*b0^7*b1*b2-
214989756198959446216510881484800000/657931*a0*a2*a3*b0^8*b1-
11840579241228556823146724499456/657931*a0^11*a2*b0*b1*b3-
11745970938431831685860028555264/657931*a0^11*a3*b0*b1*b2-
5891992401140705219395699851264/657931*a0^11*a2*b0*b2^2-
12708817960861350379108783756800/657931*a0^11*a2*b1^2*b2+
11776474257506927669745637060608/657931*a0^11*a3*b0^2*b3+
13566384148671998913549838344192/657931*a0^11*a4*b0^2*b2-
5759721511321438299348263651328/657931*a0^11*a4*b0*b1^2-
2054140528138550133193388252160/657931*a0^10*a2^2*b0^2*b2+
19856385948745805426747650797696/657931*a0^10*a2^2*b0*b1^2-
21010692681387704045782025588736/657931*a0^10*a2*a4*b0^3-
39607909537324540559287303102464/657931*a0^9*b0^3*b1*b5-
156830787258298694011725919617024/657931*a0^9*b0^3*b2*b4-
262732259061388367147145891446784/657931*a0^9*b0^2*b1^2*b4+
195278582982091791246712412599296/657931*a0^9*b0*b1^3*b3+
287915948605800127643161528438272/657931*a0^9*b0*b1^2*b2^2-
381104115323146327135735710400512/657931*a0^8*a2*b0^4*b4+
477251384572374782188651396448256/657931*a0^8*a2*b0^3*b2^2-
413075373405277067232996387363840/657931*a0^8*a2*b0*b1^4-
476959209703313530924128745211904/657931*a0^8*a3*b0^4*b3+
82536233732736752245254989469696/657931*a0^8*a3*b0^2*b1^3-
549436266734108780249714090741760/657931*a0^8*a4*b0^4*b2+
466536403404213949916005368231936/657931*a0^8*a4*b0^3*b1^2-
274628817643921252352389668810240/657931*a0^7*a2^2*b0^4*b2-
892635361189509912662115309969792/657931*a0^7*a2^2*b0^3*b1^2+
851074745996792954014035866228736/657931*a0^7*a2*a4*b0^5+
1620114842242616925522002415243264/657931*a0^6*b0^5*b1*b5+
6352414938078933208163466793549824/657931*a0^6*b0^5*b2*b4+
6119472734784559429553190443673600/657931*a0^6*b0^4*b1^2*b4-
10092306094903985175192202134100992/657931*a0^6*b0^3*b1^3*b3-
14732488699841646707328250673785344/657931*a0^6*b0^3*b1^2*b2^2+
5831900584173481980607997598442368/657931*a0^6*b0^2*b1^4*b2+
6860393241142674043621525843869696/657931*a0^5*a2*b0^6*b4-
12885787385613515923368779833491456/657931*a0^5*a2*b0^5*b2^2+
5128552456536138919099939185223680/657931*a0^5*a2*b0^3*b1^4+
8585481836356815445227373232406528/657931*a0^5*a3*b0^6*b3+
6360356318342426104020048870266880/657931*a0^5*a3*b0^4*b1^3+
9889811537285949929789925291393024/657931*a0^5*a4*b0^6*b2-
12596454838567567676786647825244160/657931*a0^5*a4*b0^5*b1^2+
11384105882353567865205230718259200/657931*a0^4*a2^2*b0^6*b2+
4776393434326458724827818100864000/657931*a0^4*a2^2*b0^5*b1^2-
15321895860012791668297269796454400/657931*a0^4*a2*a4*b0^7-
29449968641705616487930730926080000/657931*a0^3*b0^7*b1*b5-
114357293485860430613556753039360000/657931*a0^3*b0^7*b2*b4-
28769588897634043839999560448000000/657931*a0^3*b0^6*b1^2*b4+
117910268142943106961695959280640000/657931*a0^3*b0^5*b1^3*b3+
165882210190564041430549638741504000/657931*a0^3*b0^5*b1^2*b2^2-
216519678540955611116697046665600000/657931*a0^3*b0^4*b1^4*b2-
46311158603533289487231264030720000/657931*a0^2*a2*b0^8*b4+
115972086489956214548795747665920000/657931*a0^2*a2*b0^7*b2^2+
162661030885971231197156008387200000/657931*a0^2*a2*b0^5*b1^4-
57953460951994945074910223892480000/657931*a0^2*a3*b0^8*b3-
134542718527237355831654324505600000/657931*a0^2*a3*b0^6*b1^3-
66755949205035574331075568107520000/657931*a0^2*a4*b0^8*b2+
113367841066992227830543451289600000/657931*a0^2*a4*b0^7*b1^2-
120318028082612682220048522521600000/657931*a0*a2^2*b0^8*b2+
130935310951174652545656961593600000/657931*a0*a2^2*b0^7*b1^2+
103440012261366544228185542553600000/657931*a0*a2*a4*b0^9-
975089672435169453729743264563200000/657931*b0^8*b1*b2*b3+
246572678308466396631688796160/657931*a0^13*a2*a3*b1+
194511056119251141844035753984/657931*a0^13*a2*a4*b0+
363083184965872487843620540416/657931*a0^12*b0*b1*b5+
1451961318949058593410228781056/657931*a0^12*b0*b2*b4+
6082413554168845913477893349376/657931*a0^12*b1*b2*b3+
9409265966708525396508872048640/657931*a0^11*a2*b0^2*b4-
355123872875555709625465453670400000/657931*b0^8*b1^2*b4+
330045554489028577640284037990400000/657931*b0^7*b1^3*b3+
594114970631367418617106130918400000/657931*b0^7*b1^2*b2^2-
302555496844574520697174894214400000/657931*b0^6*b1^4*b2-
4946187901192564210927088467968/657931*a0^11*a3*b1^3-
9987832314140398877942676624384/657931*a0^10*a3^2*b0^3+
6147180433111458508753706035200/657931*a0^9*a2^3*b0^3+
628396437857024001427246209097728/657931*a0^9*b0^4*b6-
89787239976133834302655794475008/657931*a0^9*b0^3*b3^2-
62346981661333444190594080272384/657931*a0^9*b0^2*b2^3+
96384255021485934917683529183616/657931*a0^9*b1^4*b2+
404484934099969467246906664809984/657931*a0^7*a3^2*b0^5-
70101026132393817329010364339200/657931*a0^6*a2^3*b0^5-
16820139309224086517215018900119552/657931*a0^6*b0^6*b6+
3636368946660927149829667362244608/657931*a0^6*b0^5*b3^2+
1092783966855464997592172405213184/657931*a0^6*b0^4*b2^3+
1807204782361289533150618737498528/657931*a0^6*b0*b1^6-
7280327886160608991270909540454400/657931*a0^4*a3^2*b0^7-
1957657593456767349420950850048000/657931*a0^3*a2^3*b0^7+
225066389716709565692303606538240000/657931*a0^3*b0^8*b6-
87116238414930618051830267904/657931*a0^14*a2*b4-109038684569749728052864518144/
657931*a0^14*a3*b3-125615191622081712902490230784/657931*a0^14*a4*b2+
100826291793136067966236746240/657931*a0^13*a2^2*b2+
92485021538730250800164906496/657931*a0^13*a3^2*b0-
97809919760818044422304076800/657931*a0^12*a2^3*b0-
11736130289579322628958444888064/657931*a0^12*b0^2*b6+
831366598487872137697097828352/657931*a0^12*b0*b3^2+
3466360714658895907012161902592/657931*a0^12*b1^2*b4-
65454384324032519616061721266176000/657931*a0^3*b0^7*b3^2+
6110726812192837914943490353152000/657931*a0^3*b0^6*b2^3+
52714221679855207098801881814240000/657931*a0^3*b0^3*b1^6+
49139507075119829040374864870400000/657931*a0*a3^2*b0^9+
200730625852894597484940417638400000/657931*b0^9*b1*b5+
772005044560175864107140921753600000/657931*b0^9*b2*b4)*p^6;
E36 :=
160959352860967847510016/2405*a0^9+150091365177603942336921600/9139*a0^6*b0^2+
2013921139269066895687680000/9139*a0^3*b0^4+6484088838562879610880000000/63973*
b0^6+(-986049728048674308096/7709321041217*a0^9*b1-185423734100419411968000/
7709321041217*a0^6*b0^2*b1-1524342917253287116800000/7709321041217*a0^3*b0^4*
b1)*p+(-352937100119648474940288565248/7709321041217*a0^11*a2+
42209047306571795045702162841600/7709321041217*a0^9*b0*b2+
5823074421444335448998029049856/7709321041217*a0^9*b1^2-
75818556099022675374929731682304/7709321041217*a0^8*a2*b0^2-
1994063733101616179550614323200/7709321041217*a0^6*b0^3*b2+
1427520597150731457750667554816000/7709321041217*a0^6*b0^2*b1^2+
1406424909552098281719957209088000/7709321041217*a0^5*a2*b0^4-
29929797043509201140691881164800000/7709321041217*a0^3*b0^5*b2+
19157816480139833175173881036800000/7709321041217*a0^3*b0^4*b1^2+
24245115779935917674134629580800000/7709321041217*a0^2*a2*b0^6-
21242485499073132890982481920000000/7709321041217*b0^7*b2+
8851035624613805371242700800000000/7709321041217*b0^6*b1^2)*p^2+(-
193071281043198041828897013406826496/7709321041217*a0^12*b3+
299046207895877872871724007943995392/7709321041217*a0^11*a2*b1+
726599801670515720564319315906822144/7709321041217*a0^11*a3*b0-
6803617117568134684451655620670455808/7709321041217*a0^9*b0^2*b3-
23099203188721092739784876147028787200/7709321041217*a0^9*b0*b1*b2-
2117993059704242595238346089375285248/7709321041217*a0^9*b1^3+
41614339326813895775324785559585980416/7709321041217*a0^8*a2*b0^2*b1-
23871039444287241354254154850732965888/7709321041217*a0^8*a3*b0^3+
765882968967517403105450804653483622400/7709321041217*a0^6*b0^4*b3+
3788868551095486945099309645194854400/7709321041217*a0^6*b0^3*b1*b2-
519732036163207509359617066081517568000/7709321041217*a0^6*b0^2*b1^3-
1012076977833844885419317186398912512000/7709321041217*a0^5*a2*b0^4*b1-
300037636261895973323457413806424064000/7709321041217*a0^5*a3*b0^5-
11277281589031556723103575175895449600000/7709321041217*a0^3*b0^6*b3+
16309353227290781180812053559168204800000/7709321041217*a0^3*b0^5*b1*b2-
6973758677744602997502227329754726400000/7709321041217*a0^3*b0^4*b1^3-
8896901477748082285624348288529203200000/7709321041217*a0^2*a2*b0^6*b1+
11201340037675829299117131963963801600000/7709321041217*a0^2*a3*b0^7-
17320491079496349798424311559618560000000/7709321041217*b0^8*b3+
11546994052997566532282874373079040000000/7709321041217*b0^7*b1*b2-
3207498348054879592300798436966400000000/7709321041217*b0^6*b1^3)*p^3+(-
53814638625655477373830759768043323392/7709321041217*a0^14*a4+
16236618738112551196971872056409075712/7709321041217*a0^13*a2^2+
746794822716966150995811803252715700224/7709321041217*a0^12*b2^2+
12494521009876093866668818878685303882752/7709321041217*a0^9*b1^4-
190541962255102020308650620010460774400000000/7709321041217*b0^9*b4+
70883259405919434410383433802692321280000000/7709321041217*b0^8*b2^2+
18922161780718721956964159341108416000000000/7709321041217*b0^6*b1^4-
128283443922906859241114224936449535180800000/7709321041217*a0^3*b0^5*b1^2*b2+
89255437050577683627537343221064782643200000/7709321041217*a0^3*b0^6*b1*b3-
80794855486909809853998581834244226252800000/7709321041217*a0^2*a2*b0^7*b2+
70518340341360976841187976743187697049600000/7709321041217*a0^2*a2*b0^6*b1^2-
60349482986736206530158239397989132697600000/7709321041217*a0^2*a3*b0^7*b1-
6086613040667039008496276916433881219072/7709321041217*a0^11*a2*b0*b2-
7125345760108297889254628601865239773184/7709321041217*a0^11*a3*b0*b1+
39137450905154197230345978394054003163136/7709321041217*a0^9*b0^2*b1*b3+
181690293749559049755273442586392332288000/7709321041217*a0^9*b0*b1^2*b2+
217847398452659598913115462231031580114944/7709321041217*a0^8*a2*b0^3*b2-
325107920202213913447852827555748701032448/7709321041217*a0^8*a2*b0^2*b1^2+
8161749831523636602776863998219456036864/208360028141*a0^8*a3*b0^3*b1-
5748365412738783591145570397806034116608000/7709321041217*a0^6*b0^4*b1*b3-
29808901792367231041886326895065061376000/7709321041217*a0^6*b0^3*b1^2*b2+
1547663203495195964835912163481121792000000/7709321041217*a0^5*a2*b0^5*b2+
7900814342948471126639897288022781802496000/7709321041217*a0^5*a2*b0^4*b1^2-
724044986027378377864565127980397797376000/7709321041217*a0^5*a3*b0^5*b1+
3038596796319721465860366038976577536000/7709321041217*a0^12*b0*b4+
1721824545391256425007455861133135020032/7709321041217*a0^12*b1*b3-
2379548532924643314381978978390591000576/7709321041217*a0^11*a2*b1^2+
716279371397305362826886669629896327168/7709321041217*a0^11*a4*b0^2+
4722254481380426657132377077013477625856/7709321041217*a0^10*a2^2*b0^2-
236445803609521450032652341552607494144000/7709321041217*a0^9*b0^3*b4+
27631129883767048473194400343891486359552/7709321041217*a0^9*b0^2*b2^2+
177366638321591435261286660880614784991232/7709321041217*a0^8*a4*b0^4-
247145386944104930867449561485911366492160/7709321041217*a0^7*a2^2*b0^4+
158413182906553668300220409045720973312000/208360028141*a0^6*b0^5*b4-
3028087739008279587404994296443333477171200/7709321041217*a0^6*b0^4*b2^2+
3066023689009886103760354097427037284096000/7709321041217*a0^6*b0^2*b1^4-
6907367326336737288015437455976194719744000/7709321041217*a0^5*a4*b0^6+
1739938877713595790931686091278592204800000/7709321041217*a0^4*a2^2*b0^6-
38637369921115128492548045278501817548800000/7709321041217*a0^3*b0^7*b4+
44290806868496383757726177992713154560000000/7709321041217*a0^3*b0^6*b2^2+
41139807679135666890162795149196317337600000/7709321041217*a0^3*b0^4*b1^4+
71699416973295561565443218012952541593600000/7709321041217*a0^2*a4*b0^8+
31613697528173198034208699194321020928000000/7709321041217*a0*a2^2*b0^8+
95270981127551010154325310005230387200000000/7709321041217*b0^8*b1*b3-
90826376547449865393427964837320396800000000/7709321041217*b0^7*b1^2*b2)*p^4+(-
34437139134250364974420875988164818436096/7709321041217*a0^15*b5-
7700343092170831651412522475678996004502016/7709321041217*a0^9*b1^5-
202591862131498144709076910161613239091200000000/7709321041217*b0^10*b5-
11661681557979291097617059358603332812800000000/7709321041217*b0^6*b1^5-
1073014175371863253051121268108704345063424000/7709321041217*a0^5*a2*b0^5*b1*b2+
112680338764692654972122114958947759126937600000/7709321041217*a0^2*a2*b0^7*b1*
b2+9977609855933800849017087568170673831796736/7709321041217*a0^11*a2*b0*b1*b2-
384222566288062207477291049827594121867599872/7709321041217*a0^8*a2*b0^3*b1*b2-
4233957136158993033878051003781076061798400000/7709321041217*a0^4*a2^2*b0^6*b1-
3316233213775378306544411353049769856204800000/7709321041217*a0^4*a2*a3*b0^7+
41502368132863455941174011137262151742259200000/7709321041217*a0^3*b0^7*b1*b4+
30321577853896811964475548129554299826995200000/7709321041217*a0^3*b0^7*b2*b3-
68282162406815331940184309726639986805145600000/7709321041217*a0^3*b0^6*b1^2*b3-
68500831799424269613022067920527372253593600000/7709321041217*a0^3*b0^6*b1*b2^2-
121445483125682441867678655337785560924160/7709321041217*a0^13*a2*a3*b0-
2489751076254165188041545468042629087232000/7709321041217*a0^12*b0*b1*b4-
2347913987768479570925037974431778576793600/7709321041217*a0^12*b0*b2*b3-
372189769457596749542467573339543987175424/7709321041217*a0^11*a2*b0^2*b3-
1529303688983455123986878005707164107849728/7709321041217*a0^11*a3*b0^2*b2+
5487719212931134358714089009382369271244800/7709321041217*a0^11*a3*b0*b1^2-
3265214956459856647385090654807320418058240/7709321041217*a0^11*a4*b0^2*b1-
6054129493133095977279603970859876424075264/7709321041217*a0^10*a2^2*b0^2*b1+
7227735866999124090319746061616573070704640/7709321041217*a0^10*a2*a3*b0^3+
198238926202280733472898279614112310755328000/7709321041217*a0^9*b0^3*b1*b4+
182914268872369781030244070395774683735654400/7709321041217*a0^9*b0^3*b2*b3-
29438354847365930512890196636431967955103744/7709321041217*a0^9*b0^2*b1^2*b3-
38009947846020963611619533973061551967494144/7709321041217*a0^9*b0^2*b1*b2^2-
139969110033727192859537539452539022999552000/7709321041217*a0^9*b0*b1^3*b2-
143912312711219363252407784063664656251723776/7709321041217*a0^8*a2*b0^4*b3+
250432134022063209793561869451322822581831680/7709321041217*a0^8*a2*b0^2*b1^3-
97049356734129444539489112373668242040348672/7709321041217*a0^8*a3*b0^4*b2-
232523332651658034471507310422810436371609600/7709321041217*a0^8*a3*b0^3*b1^2+
98825971502277535911410563979103865759334400000/7709321041217*a0^3*b0^5*b1^3*b2-
56118943599356408315635026007201966871347200000/7709321041217*a0^2*a2*b0^8*b3-
54330661603481151010187397169526914308096000000/7709321041217*a0^2*a2*b0^6*b1^3-
50425132784720868129924174368931453060710400000/7709321041217*a0^2*a3*b0^8*b2+
1833408173086367839589733847138676090972160/7709321041217*a0^11*a2*b1^3-
109457114633883646916507593048800863703465984/7709321041217*a0^9*b0^4*b5+
1043882098091766158455575074060910731722752000/7709321041217*a0^6*b0^6*b5-
1889582984920335482391275801523286199764992000/7709321041217*a0^6*b0^2*b1^5+
3337998692969206351051911615436720137437184/7709321041217*a0^12*b0^2*b5-
1333301020841153061747197350569962802966528/7709321041217*a0^12*b1^2*b3-
1215639754120802593237731143731752462409728/7709321041217*a0^12*b1*b2^2+
39794166446567139242085215522384144326656/7709321041217*a0^14*a2*b3+
50508220288474914650438354162952499372032/7709321041217*a0^14*a3*b2+
66579300921511719033869776483604166082560/7709321041217*a0^14*a4*b1-
51847477084097893535079867636457114380288/7709321041217*a0^13*a2^2*b1+
11712301605722349880637970472005955918233600000/7709321041217*a0^3*b0^8*b5-
25354364080457021325491140563989380443033600000/7709321041217*a0^3*b0^4*b1^5+
67530620710499381569692303387204413030400000000/7709321041217*b0^9*b1*b4+
143031718506151686836754012881034663690240000000/7709321041217*b0^9*b2*b3-
76479204555188048241070581213898879795200000000/7709321041217*b0^8*b1^2*b3-
95354479004101124557836008587356442460160000000/7709321041217*b0^8*b1*b2^2+
69970089347875746585702356151619996876800000000/7709321041217*b0^7*b1^3*b2+
46520045033188328032215306819297868572672000000/7709321041217*a0^2*a3*b0^7*b1^2-
41879684795266662854721094263195672772608000000/7709321041217*a0^2*a4*b0^8*b1-
29977169137573026741963112573865161261056000000/7709321041217*a0*a2^2*b0^8*b1+
51359801923243684284630321860203300651008000000/7709321041217*a0*a2*a3*b0^9-
26735450757688991082299011246529412999413760/7709321041217*a0^8*a4*b0^4*b1+
399192479693079060926805644130281986156462080/7709321041217*a0^7*a2^2*b0^4*b1-
1466055730680918951881279975801372706078720/208360028141*a0^7*a2*a3*b0^5-
5167181814844601601139177608581361149411328000/7709321041217*a0^6*b0^5*b1*b4-
4546279996162622027769430375595384115717734400/7709321041217*a0^6*b0^5*b2*b3+
4400690748719820089436566517712373869363200000/7709321041217*a0^6*b0^4*b1^2*b3+
4580339571483539755596422779683555941095833600/7709321041217*a0^6*b0^4*b1*b2^2+
22963885986945296104924287320852149960704000/7709321041217*a0^6*b0^3*b1^3*b2+
5452169599538485700071543733823125686419456000/7709321041217*a0^5*a2*b0^6*b3-
6085975450720811374665330999026592031580160000/7709321041217*a0^5*a2*b0^4*b1^3+
4608639231697599381033401766702076793487360000/7709321041217*a0^5*a3*b0^6*b2+
554618044509143019072004018787324636160000000/7709321041217*a0^5*a3*b0^5*b1^2+
3342817930540451343300704627269074852249600000/7709321041217*a0^5*a4*b0^6*b1)*
p^5+(67508218706745675379096169022046835847168/7709321041217*a0^16*a3^2-
26993766673881458401416852498660336273408/7709321041217*a0^15*a2^3+
3039217572347405897197199702077633314963456/7709321041217*a0^15*b3^2+
1137087004396627245199516338260551504720267008/7709321041217*a0^9*b1^6+
1432201494346611154033977773805015914434560000000/7709321041217*a2^3*b0^10-
49330065313457193370725636538628439783014400000000/7709321041217*b0^11*b6+
18108004120147403613962948821615613618872320000000/7709321041217*b0^10*b3^2-
8821561122598759450971681993944702353367040000000/7709321041217*b0^9*b2^3+
1722046199530272752820410977497297987024000000000/7709321041217*b0^6*b1^6+
56594956439023507677813938028334087291699200/7709321041217*a0^13*a2*a3*b0*b1+
852261612916324517957633228443615019669913600/7709321041217*a0^12*b0*b1*b2*b3+
532251045195284872583547971468625243740012544/7709321041217*a0^11*a2*b0^2*b1*b3-
2705061652168938926958604200893125376091082752/7709321041217*a0^11*a2*b0*b1^2*
b2+811987131239509610039597735369739156349157376/7709321041217*a0^11*a3*b0^2*b1*
b2-4025399507525738142055810665096439776996556800/7709321041217*a0^10*a2*a3*
b0^3*b1-67003013479142247399890162608827982652728934400/7709321041217*a0^9*b0^3*
b1*b2*b3+34786893126388841091040096101559152730256326656/7709321041217*a0^8*a2*
b0^4*b1*b3+106420108989740230036709722910871594285289058304/7709321041217*a0^8*
a2*b0^3*b1^2*b2+23459390303827391051680986877355568388518887424/7709321041217*
a0^8*a3*b0^4*b1*b2+78511020645158419902219117866783757016947916800/
7709321041217*a0^7*a2*a3*b0^5*b1+
1699451796913028328385833248005442919039821414400/7709321041217*a0^6*b0^5*b1*b2*
b3-1640339164497730283405572027496868752195248128000/7709321041217*a0^5*a2*b0^6*
b1*b3+169283947847497011276127026716044234966321152000/7709321041217*a0^5*a2*
b0^5*b1^2*b2-1436476669613039158502075863199932999193174016000/7709321041217*
a0^5*a3*b0^6*b1*b2+2922148588190157715312934889534906830438400000/208360028141*
a0^4*a2*a3*b0^7*b1-12335067862547496617115589108609817295283814400000/
7709321041217*a0^3*b0^7*b1*b2*b3+
17917971205865607624513224847189043393641676800000/7709321041217*a0^2*a2*b0^8*
b1*b3-28907197545761822101890611237179199800465612800000/7709321041217*a0^2*a2*
b0^7*b1^2*b2+16542119117872142007726965956681894602441523200000/7709321041217*
a0^2*a3*b0^8*b1*b2-10998702228204443760035954598153402342727680000000/
7709321041217*a0*a2*a3*b0^9*b1+
4163205647002024651586662468805745963681792000000/7709321041217*a0*a3^2*b0^10+
8221677552242865561787606089771406630502400000000/7709321041217*b0^10*b1*b5+
854917388496915341716329190761659277312000000000/208360028141*b0^10*b2*b4-
14550255998034589111758009372537481630310400000000/7709321041217*b0^9*b1^2*b4+
13525036327650988548358563170768704750080000000000/7709321041217*b0^8*b1^3*b3+
24346943796822717749393276422845827315742720000000/7709321041217*b0^8*b1^2*b2^2-
12398732636617963820306959037980545506572800000000/7709321041217*b0^7*b1^4*b2+
28950096086844994604261928159277670359767490560/7709321041217*a0^7*a3^2*b0^6-
28345775938321290458273998361263971124839014400/7709321041217*a0^6*a2^3*b0^6-
676618391702377087126976591523030925938180096000/7709321041217*a0^6*b0^7*b6-
90246491722361764408294884450682323249618124800/7709321041217*a0^6*b0^6*b3^2+
265463996838340600145786373555988639683185049600/7709321041217*a0^6*b0^5*b2^3+
279029158904067075897189657231758611985861184000/7709321041217*a0^6*b0^2*b1^6-
580895346681219240640512790246340339250585600000/7709321041217*a0^4*a3^2*b0^8+
153804848648516635781562415070023383088435200000/7709321041217*a0^3*a2^3*b0^8+
9134797573034445072429923758056091123266355200000/7709321041217*a0^3*b0^9*b6-
1067503488301674826006397532080375350289203200000/7709321041217*a0^3*b0^8*b3^2-
1735726999499732039789258071751665516349030400000/7709321041217*a0^3*b0^7*b2^3+
3744004333111635334517990078061226452483110400000/7709321041217*a0^3*b0^4*b1^6+
104003427318049350614663839695080859844608/7709321041217*a0^16*a2*a4+
3436958370138297354153590238581712371712000/7709321041217*a0^15*b0*b6+
8383472809407951748258236645992116602175488/7709321041217*a0^15*b1*b5+
6436307770974128124862625972852182190260224/7709321041217*a0^15*b2*b4-
8047191632674839465325081112683422837940224/7709321041217*a0^14*a2*b2^2-
12374276121491283752780628474235041444323328/7709321041217*a0^14*a4*b1^2+
16875598428983389442365040239141467054640128/7709321041217*a0^13*a2^2*b1^2+
542957663433434923811977274092550761709568/7709321041217*a0^13*a3^2*b0^2-
13712420106484144427176004299053206170349568/7709321041217*a0^12*a2^3*b0^2-
464019762456258464180819360945391020163072000/7709321041217*a0^12*b0^3*b6-
294162040697287852906290537243306737984077824/7709321041217*a0^12*b0^2*b3^2+
137982038183671355813238505244969193920102400/7709321041217*a0^12*b0*b2^3+
236274268211500397477193101430214199648796672/7709321041217*a0^12*b1^3*b3+
329370912157588194674920857360872962902478848/7709321041217*a0^12*b1^2*b2^2-
324882113273893547068266017454151658959649280/7709321041217*a0^11*a2*b1^4-
550773278945820671585234184227131471968473088/7709321041217*a0^10*a3^2*b0^4+
1156013389857893867707906508667119718657619968/7709321041217*a0^9*a2^3*b0^4+
25058571811009019027602830983186824716140544000/7709321041217*a0^9*b0^5*b6+
9613605715664695314133746152856904100614324224/7709321041217*a0^9*b0^4*b3^2-
10728363356217409032451348923282412255263129600/7709321041217*a0^9*b0^3*b2^3-
56377515425984189024732716949392171364681859072/7709321041217*a0^8*a3*b0^5*b3+
41177276561213810775517501850529059180870307840/7709321041217*a0^8*a3*b0^3*b1^3-
56336258274419148336300044122723596880264790016/7709321041217*a0^8*a4*b0^5*b2+
2213639014720114941147409380857385437393510400/7709321041217*a0^8*a4*b0^4*b1^2+
24939284987779875446724651001914781543431659520/7709321041217*a0^7*a2^2*b0^5*b2-
104587975033819811390246738335185141835392153600/7709321041217*a0^7*a2^2*b0^4*
b1^2+64018189566616473430256064737286299959376117760/7709321041217*a0^7*a2*a4*
b0^6-592375662534724406155227413134978816984915968000/7709321041217*a0^6*b0^6*
b1*b5-246398423539797432485043384078458244702240768000/7709321041217*a0^6*b0^6*
b2*b4+893780080861909317146694402192488137126440960000/7709321041217*a0^6*b0^5*
b1^2*b4+1206229969047889908115080991565210205583104000000/7709321041217*a0^4*
a2^2*b0^6*b1^2-1244450180458966339424040531003288956230041600000/7709321041217*
a0^4*a2*a4*b0^8+3237260753056604208504496451507752396686950400000/7709321041217*
a0^3*b0^8*b1*b5-1265693717498017386628075369735457639792640000000/7709321041217*
a0^3*b0^8*b2*b4-6966223989950100293275889280833675869401907200000/7709321041217*
a0^3*b0^7*b1^2*b4+12102395753937195712117496035824751030520217600000/
7709321041217*a0^3*b0^6*b1^3*b3+
18195418414858321781210213591006856135195648000000/7709321041217*a0^3*b0^6*b1^2*
b2^2-17512008479064623211777681048525751088005324800000/7709321041217*a0^3*b0^5*
b1^4*b2-6886661907302772589149098289826344669049651200000/7709321041217*a0^2*a2*
b0^9*b4-779888403735217491878898275931880724322527232000/7709321041217*a0^6*
b0^4*b1^3*b3-1207890560857169686786404088127903456404246732800/7709321041217*
a0^6*b0^4*b1^2*b2^2-4069211038544519510174988349294610494983936000/
7709321041217*a0^6*b0^3*b1^4*b2+
1020246541011669588005788361541414251465637888000/7709321041217*a0^5*a2*b0^7*b4-
887741388843288667372817176372061704635322368000/7709321041217*a0^5*a2*b0^6*
b2^2+1078434960101516297564535103856960873072520960000/7709321041217*a0^5*a2*
b0^4*b1^4+1014795621506988568530151121408768592519831552000/7709321041217*a0^5*
a3*b0^7*b3-97577443330533442053886757982171460412774400000/7709321041217*a0^5*
a3*b0^5*b1^3+1014051630601345592727437341073836508743385088000/7709321041217*
a0^5*a4*b0^7*b2+21724142700294957992978145941293456462530871296/7709321041217*
a0^9*b0^4*b2*b4-34581425124146080587178276791286403516053291008/7709321041217*
a0^9*b0^3*b1^2*b4+5216841501114174468755215566688492657696505856/7709321041217*
a0^9*b0^2*b1^3*b3+9647298223794059241933898364501904611838357504/7709321041217*
a0^9*b0^2*b1^2*b2^2+24802591902578963839923889338759924601613568000/
7709321041217*a0^9*b0*b1^4*b2-56680381862815375157493474477495615891385810944/
7709321041217*a0^8*a2*b0^5*b4+21146505297446690618357543317023520537055944704/
7709321041217*a0^8*a2*b0^4*b2^2-44376587064281246510849524167919953229773949440/
7709321041217*a0^8*a2*b0^2*b1^4-1327963193742976806567807403528188935631126528/
7709321041217*a0^10*a2*a4*b0^4+34998351696809185882972706449063575083479498752/
7709321041217*a0^9*b0^4*b1*b5+1392036946271337471467385201023644967479836672/
7709321041217*a0^11*a3*b0^3*b3-972105848639694714343073051682364517006929920/
7709321041217*a0^11*a3*b0*b1^3+1391020119717943713359377635758275085122338816/
7709321041217*a0^11*a4*b0^3*b2+640882034038313508261543219849031491402694656/
7709321041217*a0^11*a4*b0^2*b1^2-1659209530732288997736910551214020740635115520/
7709321041217*a0^10*a2^2*b0^3*b2+1423352111233497800357587300117020855515833344/
7709321041217*a0^10*a2^2*b0^2*b1^2-12958486238868601603842131563686219943182336/
7709321041217*a0^14*a2*b0*b4-17809608547596341409475341355347367059111936/
7709321041217*a0^14*a2*b1*b3-12889226616868076656172278625975497671917568/
7709321041217*a0^14*a3*b0*b3-20400170995458612450405142450730163449708544/
7709321041217*a0^14*a3*b1*b2-12879828857463985211657189552534038108667904/
7709321041217*a0^14*a4*b0*b2+25024391175472353177543114862124677816442880/
7709321041217*a0^13*a2^2*b0*b2+5275682333624316992505842586864434086084608/
7709321041217*a0^13*a2*a4*b0^2-889942793319438503117081400869207148084068352/
7709321041217*a0^12*b0^2*b1*b5-635600272919134564266732473604497144829444096/
7709321041217*a0^12*b0^2*b2*b4+436057465451334595990329731502863269009096704/
7709321041217*a0^12*b0*b1^2*b4+1399516057676709379045522616605163454611718144/
7709321041217*a0^11*a2*b0^3*b4+173480381529457171817779663199169109515780096/
7709321041217*a0^11*a2*b0^2*b2^2+
9415208355746200405685884004791864887458611200000/7709321041217*a0^2*a2*b0^8*
b2^2+9627442682690135359111535335825769434849920000000/7709321041217*a0^2*a2*
b0^6*b1^4-6849872766109965475943620608411218509826457600000/7709321041217*a0^2*
a3*b0^9*b3-8249684224425354057482609507253073923462144000000/7709321041217*a0^2*
a3*b0^7*b1^3-6844841632753540211662397575169970364312780800000/7709321041217*
a0^2*a4*b0^9*b2+7114111964838865371731938173845298605942784000000/7709321041217*
a0^2*a4*b0^8*b1^2-7238741218663150949168878662368062020335616000000/
7709321041217*a0*a2^2*b0^9*b2+6692200125255316311304375296156390955153920000000/
7709321041217*a0*a2^2*b0^8*b1^2+
8773144819440104317272074504998986637320192000000/7709321041217*a0*a2*a4*b0^10-
39959977180722805307036021791244848122101760000000/7709321041217*b0^9*b1*b2*b3-
546894007639426096965883882659365732402565120000/7709321041217*a0^5*a4*b0^6*
b1^2+311749488344113453553167702076865022579507200000/7709321041217*a0^4*a2^2*
b0^7*b2)*p^6;
E42 :=
-103164432026263879928431509504/43*a0^9*b0-7958503277114232222075322368000/43*
a0^6*b0^3-59347297454024415155178700800000/43*a0^3*b0^5-
842292187695139311983001600000000/2107*b0^7+(-12158113535750112281100288/
154210205991661*a0^9*b0*b1-713044642998455466983424000/154210205991661*a0^6*
b0^3*b1-3207693548161063688601600000/154210205991661*a0^3*b0^5*b1)*p+
(64155651259541213871250248914436096/154210205991661*a0^12*b2-
310579152644596498767120096113983488/154210205991661*a0^11*a2*b0+
13169896798606884494392344337549099008/154210205991661*a0^9*b0^2*b2+
5076401034073009731124838098148130816/154210205991661*a0^9*b0*b1^2-
14048257726814286664038559567012429824/154210205991661*a0^8*a2*b0^3-
216497975162626779034266150394606387200/154210205991661*a0^6*b0^4*b2+
391394844745721617845064315882438656000/154210205991661*a0^6*b0^3*b1^2+
481170782923916801958450660959059968000/154210205991661*a0^5*a2*b0^5-
4942685034179347672327272575297126400000/154210205991661*a0^3*b0^6*b2+
2920275809340156757540734275203891200000/154210205991661*a0^3*b0^5*b1^2+
3362698205405454210439166930268979200000/154210205991661*a0^2*a2*b0^7-
2038502331603840675259233958625280000000/154210205991661*b0^8*b2+
849375971501600281358014149427200000000/154210205991661*b0^7*b1^2)*p^2+
(13103304012611227856726869560249211158528/154210205991661*a0^14*a3-
1334589606580555805977979392080473070501888/154210205991661*a0^12*b0*b3-
400799002416594802096514191487969314996224/154210205991661*a0^12*b1*b2+
2566371312409804120342527784713277419552768/154210205991661*a0^11*a2*b0*b1+
2063705910128397399967197192726979950673920/154210205991661*a0^11*a3*b0^2+
35603659674623258931081364368552024513970176/154210205991661*a0^9*b0^3*b3-
81937480176276836519772216412686525637066752/154210205991661*a0^9*b0^2*b1*b2-
21042228901012530136907451775644566762422272/154210205991661*a0^9*b0*b1^3+
63772814346146848334558773697886429179019264/154210205991661*a0^8*a2*b0^3*b1-
114284057930944414513276071116244795662794752/154210205991661*a0^8*a3*b0^4+
970178999807755951087209078743914924317081600/154210205991661*a0^6*b0^5*b3+
1351646234577992980561633265388636200868249600/154210205991661*a0^6*b0^4*b1*b2-
1623278369037472701560567610017616575004672000/154210205991661*a0^6*b0^3*b1^3-
3106127517738834318395074947520996006821888000/154210205991661*a0^5*a2*b0^5*b1+
626364971299286125357573200587562645848064000/154210205991661*a0^5*a3*b0^6-
25179960792719569770451379899307092790476800000/154210205991661*a0^3*b0^7*b3+
30659426227089094343684195445657610066329600000/154210205991661*a0^3*b0^6*b1*b2-
12104947136698830150196815057433244722790400000/154210205991661*a0^3*b0^5*b1^3-
13138825221554700339928296829203754136371200000/154210205991661*a0^2*a2*b0^7*b1+
18817667589754383228562652797464717203865600000/154210205991661*a0^2*a3*b0^8-
18932747721258151996119309882593283932160000000/154210205991661*b0^9*b3+
12621831814172101330746206588395522621440000000/154210205991661*b0^8*b1*b2-
3506064392825583702985057385665422950400000000/154210205991661*b0^7*b1^3)*p^3+(-
1170244603047065176478586320005909424386867200000000/154210205991661*b0^10*b4+
435340893818269258332451152735205058765783040000000/154210205991661*b0^9*b2^2+
116213509449250398199334794572289399938048000000000/154210205991661*b0^7*b1^4+
504302874583570680845548689095778961983012864/154210205991661*a0^15*b4-
660945907829203668590186641190426966690758656/154210205991661*a0^14*a2*b2-
882462758445073566791833945816607479726473216/154210205991661*a0^14*a3*b1-
1932990585769358272164783905819851864467308544/154210205991661*a0^14*a4*b0+
1158926214454599309994842815667922132605566976/154210205991661*a0^13*a2^2*b0+
3453964264631374404539870387370326844421177344/154210205991661*a0^12*b0^2*b4+
29209497914293280391153135232153389861791465472/154210205991661*a0^12*b0*b2^2+
17713292653603013975025729321829026714705395712/154210205991661*a0^12*b1^2*b2+
118581939156059747781469418761542897772318949376/154210205991661*a0^11*a4*b0^3+
28895251272856134650404291543316806828304990208/154210205991661*a0^10*a2^2*b0^3-
2426137292896067242559587298261242708939931910144/154210205991661*a0^9*b0^4*b4-
764828138328058450443088462359398943045887852544/154210205991661*a0^9*b0^3*b2^2+
697460919798558726584621568574999205598017593344/154210205991661*a0^9*b0*b1^4-
1150236238962277335219013886246044162502624280576/154210205991661*a0^8*a4*b0^5-
3757326311227572397452980654093513493863721861120/154210205991661*a0^7*a2^2*
b0^5+82147546244019689231598174859415313824363839488000/154210205991661*a0^6*
b0^6*b4-21983277031507801720965239799968600804470711910400/154210205991661*a0^6*
b0^5*b2^2+53804832878709318439077312544907775513484050432000/154210205991661*
a0^6*b0^3*b1^4-45037729231546576812169102501199355659679694848000/
154210205991661*a0^5*a4*b0^7+48457127556113030107530424432217159961983385600000/
154210205991661*a0^4*a2^2*b0^7-
741978871954158459642913300858279051855056076800000/154210205991661*a0^3*b0^8*
b4+560053908436746572295100204635226839337972531200000/154210205991661*a0^3*
b0^7*b2^2+401227630236286459914340822386716806746367180800000/154210205991661*
a0^3*b0^5*b1^4+747763048938387265238089244815107835127581900800000/
154210205991661*a0^2*a4*b0^9+
246102299730254454613024505915827103177539584000000/154210205991661*a0*a2^2*
b0^9+585122301523532588239293160002954712193433600000000/154210205991661*b0^9*
b1*b3-557824845356401911356807013946989119702630400000000/154210205991661*b0^8*
b1^2*b2+5225316302626970253212074631134581801690243268608/154210205991661*a0^8*
a2*b0^4*b2-2781766791629556494132088756456124184651458215936/154210205991661*
a0^8*a2*b0^3*b1^2+5744379731522980296513587551801740081216272203776/
154210205991661*a0^8*a3*b0^4*b1-
34142631111571093749657398751247044680572993536000/154210205991661*a0^6*b0^5*b1*
b3-59734688481296090739841856799929099129834176512000/154210205991661*a0^6*b0^4*
b1^2*b2-35618373868332880253469710799093921931642798080000/154210205991661*a0^5*
a2*b0^6*b2+136284269473380445227388655591339335509492498432000/154210205991661*
a0^5*a2*b0^5*b1^2-58353318761245747696384027348171691777167982592000/
154210205991661*a0^5*a3*b0^6*b1+
1052845064785260249932139928047340698144197836800000/154210205991661*a0^3*b0^7*
b1*b3-1354977399213865250255968941032505856736988364800000/154210205991661*a0^3*
b0^6*b1^2*b2-745705716642581869247613702554155750855763558400000/
154210205991661*a0^2*a2*b0^8*b2+
589563812393397524113677251780296024347741388800000/154210205991661*a0^2*a2*
b0^7*b1^2-501850167327930200657110898432935744109268172800000/154210205991661*
a0^2*a3*b0^8*b1+63448289316479767119100285096080308220253175808/154210205991661*
a0^12*b0*b1*b3-88939695134117352622113962972440013860537761792/154210205991661*
a0^11*a2*b0^2*b2-113871416810279066251632284168568996214658629632/
154210205991661*a0^11*a2*b0*b1^2-
83385975694146161981888262177065152745035923456/154210205991661*a0^11*a3*b0^2*
b1-1922521124474396987778722864368646703796607778816/154210205991661*a0^9*b0^3*
b1*b3+3621156966208005612341159041429193757606090571776/154210205991661*a0^9*
b0^2*b1^2*b2)*p^4+(-4746425340229641351601728061790266170405499699200000000/
154210205991661*b0^11*b5-273216624475632450995808319093112941744147660800000000/
154210205991661*b0^7*b1^5+509017855225087103148004017973189182566283154096128/
154210205991661*a0^11*a2*b0^2*b1*b2-
31795678606175547558937518691459858772115224841093120/154210205991661*a0^8*a2*
b0^4*b1*b2+258374894578751343570437227788556498205518344192000000/
154210205991661*a0^5*a2*b0^6*b1*b2+
3852683625632425015115831642458101273060816371712000000/154210205991661*a0^2*a2*
b0^8*b1*b2+192487622544499404869474489297416340393559166550016000/
154210205991661*a0^6*b0^7*b5-
126494554094616202271822816747514017786926701398016000/154210205991661*a0^6*
b0^3*b1^5-859807624376367429006549494956555172253998540390400000/
154210205991661*a0^3*b0^9*b5-
943281628072717788672906997622640161056264986009600000/154210205991661*a0^3*
b0^5*b1^5+1582141780076547117200576020596755390135166566400000000/
154210205991661*b0^10*b1*b4+
3351030439595010910841606692975133078187933696000000000/154210205991661*b0^10*
b2*b3-1791798128183724658817480127222160963445430681600000000/154210205991661*
b0^9*b1^2*b3-2234020293063340607227737795316755385458622464000000000/
154210205991661*b0^9*b1*b2^2+
1639299746853794705974849914558677650464885964800000000/154210205991661*b0^8*
b1^3*b2-29464145941142359535250252698101235472688742400/154210205991661*a0^16*
a2*a3-2941025906647555544872277851506361724124529164288/154210205991661*a0^15*
b0*b5-1852286967042049281335567093049745187244918964224/154210205991661*a0^15*
b1*b4-1498717215748340966912564060672530361572654055424/154210205991661*a0^15*
b2*b3+2666951346471310231399862485224079985961177710592/154210205991661*a0^14*
a3*b1^2+308699561260949406444179747749309750112650817175552/154210205991661*
a0^12*b0^3*b5-52054690259164662263331692374580002388870088228864/
154210205991661*a0^12*b1^3*b2-
11899473756721651243939593853905176291593553302781952/154210205991661*a0^9*b0^5*
b5-1639722743491659561345619661284623439969925290242048/154210205991661*a0^9*b0*
b1^5-3219054525601853288118800823472765377315482497843200000/154210205991661*
a0^3*b0^7*b1*b2^2+3981920743263748634669170386087308279630880119193600000/
154210205991661*a0^3*b0^6*b1^3*b2-
2251710939376525593730193269325664724220353265664000000/154210205991661*a0^2*a2*
b0^9*b3-1732560514291505164685287641923267084263721103360000000/154210205991661*
a0^2*a2*b0^7*b1^3-1889709413433726101769000473848898484561808048128000000/
154210205991661*a0^2*a3*b0^9*b2+
1513931575025441058444801818822272667362274119680000000/154210205991661*a0^2*a3*
b0^8*b1^2-1330581512923285844276062860556340727025623367680000000/
154210205991661*a0^2*a4*b0^9*b1-
843654830410411737085552374633745173008551772160000000/154210205991661*a0*a2^2*
b0^9*b1+1627284307162626353662898116465920774889706618880000000/154210205991661*
a0*a2*a3*b0^10-177201671543035851225990972342481596050275809165312/
154210205991661*a0^12*b0*b1*b2^2-
337459744598379014721758139293658173102713686589440/154210205991661*a0^11*a2*
b0^3*b3+334637417741807228356530092004784728770091836620800/154210205991661*
a0^11*a2*b0*b1^3-411026075909117745670479344767200703661831830241280/
154210205991661*a0^11*a3*b0^3*b2+
237097790411999377279251602557157835655627158306816/154210205991661*a0^11*a3*
b0^2*b1^2-524652720515117988403382232000159830040753419059200/154210205991661*
a0^11*a4*b0^3*b1+47221235575055170910376109850016644647928578523136/
154210205991661*a0^10*a2^2*b0^3*b1+
733007615221087021921339669984847555839857760665600/154210205991661*a0^10*a2*a3*
b0^4+5887560729153211526592374309439903722955559696072704/154210205991661*a0^9*
b0^4*b1*b4+7074597619361309509770251871843419478803898411515904/154210205991661*
a0^9*b0^4*b2*b3+5664410233324996102176141034229151689407206131073024/
154210205991661*a0^9*b0^3*b1^2*b3+
4926177629204303796632658291521299470443151940583424/154210205991661*a0^9*b0^3*
b1*b2^2-10641623753494444000878354741530215200805868280348672/154210205991661*
a0^9*b0^2*b1^3*b2+2933879662794023263793169755934132794915871238717440/
154210205991661*a0^8*a2*b0^5*b3+
8174926487869425779762231654755582387220297678438400/154210205991661*a0^8*a2*
b0^3*b1^3+5913316084021553339494148796841186724167429479137280/154210205991661*
a0^8*a3*b0^5*b2-16559179580100830136606758084847142616825332023705600/
154210205991661*a0^8*a3*b0^4*b1^2+
10515194063172147545542964263052454195334384661299200/154210205991661*a0^8*a4*
b0^5*b1+17876952870279793768801258842860709844932814587494400/154210205991661*
a0^7*a2^2*b0^5*b1-16486662353853445166819620712497423707151571563315200/
154210205991661*a0^7*a2*a3*b0^6-
227540687416414851304092434781117221241328400596992000/154210205991661*a0^6*
b0^6*b1*b4-240819138489495738183966481850834701994467086827520000/
154210205991661*a0^6*b0^6*b2*b3+
99742913190229900475632954717925614698590045749248000/154210205991661*a0^6*b0^5*
b1^2*b3+118461963971450731918664767091534218083400159887360000/154210205991661*
a0^6*b0^5*b1*b2^2+175544467998733690953543846318055412409474300051456000/
154210205991661*a0^6*b0^4*b1^3*b2+
140388485951633464235539469492194655593515880120320000/154210205991661*a0^5*a2*
b0^7*b3-400504784769529552018628186493471492311170130534400000/154210205991661*
a0^5*a2*b0^5*b1^3+86758630312970916371920714724122903019592048476160000/
154210205991661*a0^5*a3*b0^7*b2+
165688416284022992128468193069955049232388493516800000/154210205991661*a0^5*a3*
b0^6*b1^2+3924846981323699030202247150049760814779138048000000/154210205991661*
a0^5*a4*b0^7*b1-291597944975927201180234139342731042753609964748800000/
154210205991661*a0^4*a2^2*b0^7*b1+
33059867937373859201997737172274722462833737728000000/154210205991661*a0^4*a2*
a3*b0^8+2258797578685253975646245361547470641542060887244800000/154210205991661*
a0^3*b0^8*b1*b4+2184641028016595155673214534999875826925947636940800000/
154210205991661*a0^3*b0^8*b2*b3-
3083340265940199932559703086549018517438146581299200000/154210205991661*a0^3*
b0^7*b1^2*b3+26345201663898325289951977078888355734123337220096/154210205991661*
a0^12*b0^2*b1*b4-8511833356887146682691479626289301426944400687104/
154210205991661*a0^12*b0^2*b2*b3-
186593027315627459845852962985645640595284882522112/154210205991661*a0^12*b0*
b1^2*b3+4386649656778218894826803441132369613578997334016/154210205991661*a0^14*
a2*b1*b2+6259669882171235496071909480926700106485202616320/154210205991661*
a0^14*a3*b0*b2+7311768701086513414477907636405365809788800204800/
154210205991661*a0^14*a4*b0*b1-
9869307933519119558959840376891981925002360045568/154210205991661*a0^13*a2^2*b0*
b1-8479087021824314810583287979901658201166132019200/154210205991661*a0^13*a2*
a3*b0^2+5578500148531018959458852999067629401725624975360/154210205991661*a0^14*
a2*b0*b3)*p^5+(23270592120592087469894260022670225496535874404352/
154210205991661*a0^18*b6+259441669140493447318244095763796153464980947468288/
154210205991661*a0^15*b2^3+
100192699710190748151121215462917692221915958149120000000/154210205991661*a2^3*
b0^11-3451076359352813901985895121715703961771564190924800000000/
154210205991661*b0^12*b6+
1266782216119769106161707976603873293505045541027840000000/154210205991661*
b0^11*b3^2-617133475595177206130657081705200473252471434772480000000/
154210205991661*b0^10*b2^3+
120469808009289518968035895396406468511361797888000000000/154210205991661*b0^7*
b1^6-6637650530299892813159198076798206518369492165459968/154210205991661*a0^14*
a2*b0*b1*b3-7067855674976987754834829371083421337009954593964032/
154210205991661*a0^14*a3*b0*b1*b2+
6045578654055766073536901037660789827954625655603200/154210205991661*a0^13*a2*
a3*b0^2*b1-5726776519393892503280418857801952051798400677445632/154210205991661*
a0^12*b0^2*b1*b2*b3+436414492478718602062607139727877247654103255151542272/
154210205991661*a0^11*a2*b0^3*b1*b3-
398454700974888932984470446403464938223200339496370176/154210205991661*a0^11*a2*
b0^2*b1^2*b2+482876656743283689300906437985038108733781087030345728/
154210205991661*a0^11*a3*b0^3*b1*b2-
758668131956044059026504505830370644838629917173350400/154210205991661*a0^10*a2*
a3*b0^4*b1-6985198879390262641906601562576910299397063247481274368/
154210205991661*a0^9*b0^4*b1*b2*b3-
6316490471244487236320727656064357513063286183483932672/154210205991661*a0^8*a2*
b0^5*b1*b3+25444908288111748395333231004712065226564769417245294592/
154210205991661*a0^8*a2*b0^4*b1^2*b2-
8198208473856625936668217391185525334073835977909731328/154210205991661*a0^8*a3*
b0^5*b1*b2+20795329349987196849679612766199448946070447420447129600/
154210205991661*a0^7*a2*a3*b0^6*b1+
249250821645250188230687960668866567302644096971256627200/154210205991661*a0^6*
b0^6*b1*b2*b3-90752508052184110983952538174915839309839507937296384000/
154210205991661*a0^5*a2*b0^7*b1*b3-
216644569615889196029838990129668938995767325124460544000/154210205991661*a0^5*
a2*b0^6*b1^2*b2-56881577707015428007342854705120047055324349436264448000/
154210205991661*a0^5*a3*b0^7*b1*b2-
131602361028326766236549451953977372911544766241177600000/154210205991661*a0^4*
a2*a3*b0^8*b1-2343623159788149080857661269524072514316615859280281600000/
154210205991661*a0^3*b0^8*b1*b2*b3+
1992612450960689283964370045861552093141889256823193600000/154210205991661*a0^2*
a2*b0^9*b1*b3-2926920566472791353511390201595323245994576486586777600000/
154210205991661*a0^2*a2*b0^8*b1^2*b2+
1763983628618289356936822692150928663588478006027878400000/154210205991661*a0^2*
a3*b0^9*b1*b2-922693796054225741390224031297151114569952529612800000000/
154210205991661*a0*a2*a3*b0^10*b1-
1412421742798236233004649199763143861463736602722304/154210205991661*a0^14*a3*
b1^3-3633586723923220474680096236210596096383699407142912/154210205991661*a0^13*
a3^2*b0^3-31526020885854280392394813289676415167185353113600/154210205991661*
a0^12*a2^3*b0^3+137173594601187487643221710961275079728204390163021824/
154210205991661*a0^12*b0^4*b6-
81565107517599903491638955949395559396122893125156864/154210205991661*a0^12*
b0^3*b3^2+1980359803310636750843028184770505297524540458139648/154210205991661*
a0^12*b0^2*b2^3+27543061345693051657027582905618705498127552099196928/
154210205991661*a0^12*b1^4*b2+
91044347863312059574231854114027033246963664592535552/154210205991661*a0^10*
a3^2*b0^5+146305122279024572035657824795002416419274383151104000/
154210205991661*a0^9*a2^3*b0^5-
2827022506327845301121226952375261180090299943777468416/154210205991661*a0^9*
b0^6*b6+3142488837287714294509075006753447583784279132135358464/154210205991661*
a0^9*b0^5*b3^2-1263853376092500513129371311511510682677240401115086848/
154210205991661*a0^9*b0^4*b2^3+
723005360319972529002326364839184255757566220388050944/154210205991661*a0^9*b0*
b1^6+381374568491720655092723168671754501559463279452487680/154210205991661*
a0^7*a3^2*b0^7-5014937690226065623568759311998773730598015385449267200/
154210205991661*a0^6*a2^3*b0^7+
14494859716272279543543133014310847609758869510684672000/154210205991661*a0^6*
b0^8*b6-50772470573367957593093449279153782456638600666834534400/
154210205991661*a0^6*b0^7*b3^2+
42644125946888521314801548709154791291423317957070028800/154210205991661*a0^6*
b0^6*b2^3+55775429733511506468080249539895807699464033437560832000/
154210205991661*a0^6*b0^3*b1^6-
43482776925466198132823958185496972160996086708633600000/154210205991661*a0^4*
a3^2*b0^9+43740851911138608887588697214038365617592487419904000000/
154210205991661*a0^3*a2^3*b0^9+
305180772885261168043098903840650813921494887746764800000/154210205991661*a0^3*
b0^10*b6+225419525916199325177247086697559848730800056323276800000/
154210205991661*a0^3*b0^9*b3^2-
384042856100399472133996669546074247774351230310809600000/154210205991661*a0^3*
b0^8*b2^3+415922555254680546858042932781574841364240506077900800000/
154210205991661*a0^3*b0^5*b1^6+
441811778164058800148491153792750621547061829730304000000/154210205991661*a0*
a3^2*b0^11+575179393225468983664315853619283993628594031820800000000/
154210205991661*b0^11*b1*b5+
2212899192235991239871189402496167123291961871564800000000/154210205991661*
b0^11*b2*b4-1017904562302574513890381559976616966976416451788800000000/
154210205991661*b0^10*b1^2*b4+
946176468979416426801509520196079111066266165248000000000/154210205991661*b0^9*
b1^3*b3+1703247694808756317047056464371472131449825401405440000000/
154210205991661*b0^9*b1^2*b2^2-
867382617666884536569858446854126573281804944793600000000/154210205991661*b0^8*
b1^4*b2-23674556949215088962896364112166018501092197793792/154210205991661*
a0^17*a2*b4-30714612513253558443587215650386385203578104840192/154210205991661*
a0^17*a3*b3-36787939857884019315930308239079872831867375583232/154210205991661*
a0^17*a4*b2+28508386337369563161823359842635776809710456504320/154210205991661*
a0^16*a2^2*b2+41341978280852551038209388812371555535292518596608/
154210205991661*a0^16*a3^2*b0-
34028767967384046414561664889555779608765562060800/154210205991661*a0^15*a2^3*
b0-2901018852292356726416179673968146117843714886336512/154210205991661*a0^15*
b0^2*b6+777303536224384202371352761422158140063342323695616/154210205991661*
a0^15*b0*b3^2+996437193108003133961158271881268029734151524581376/
154210205991661*a0^15*b1^2*b4+
706102456798266741556011247863031992225640131821568000000/154210205991661*a0^2*
a4*b0^9*b1^2-667867200756855342079364868463673726333273915031552000000/
154210205991661*a0*a2^2*b0^10*b2+
560987526637304429896441277229862863436604544737280000000/154210205991661*a0*
a2^2*b0^9*b1^2+931004087187777817727492685407372159927015398047744000000/
154210205991661*a0*a2*a4*b0^11-
2795492550944354428151205336719914619652708323819520000000/154210205991661*
b0^10*b1*b2*b3-16046478714118091399482947873983342736487434529800192/
154210205991661*a0^12*b0^2*b1^2*b4+
98725795494036316584932427626334257767865775013429248/154210205991661*a0^12*b0*
b1^3*b3+142132282897229312814924692669916088652331532323618816/154210205991661*
a0^12*b0*b1^2*b2^2+107854963205303342118016120648356472298002403844685824/
154210205991661*a0^11*a2*b0^4*b4+
198657213657409391068551524160045292352066165121220608/154210205991661*a0^11*a2*
b0^3*b2^2-177062541110566524895416189802024967519875653132656640/
154210205991661*a0^11*a2*b0*b1^4+
56541463702290690381574077269562671580757420098060288/154210205991661*a0^11*a3*
b0^4*b3-125313933809448321475413460588949693169283231338135552/154210205991661*
a0^11*a3*b0^2*b1^3+12264304617086779042240883767083892439483537388994560/
154210205991661*a0^11*a4*b0^4*b2+
277183168300949247796787322099041506705247118212333568/154210205991661*a0^11*a4*
b0^3*b1^2-370596079656075313729447500676266575638313547192238080/
154210205991661*a0^10*a2^2*b0^4*b2-
105241197442045619632081800809036769058628450272567296/154210205991661*a0^10*
a2^2*b0^3*b1^2+158009890282507099443364742999237890885453408997081088/
154210205991661*a0^10*a2*a4*b0^5+
7276816076980163389940091583703528424167120615934001152/154210205991661*a0^9*
b0^5*b1*b5+6447676207003411279123502251664319891164791043996516352/
154210205991661*a0^9*b0^5*b2*b4-
3006936597381161094968843623410493106294372462688337920/154210205991661*a0^9*
b0^4*b1^2*b4-2996728677059417962497916735169905702997460607242141696/
154210205991661*a0^9*b0^3*b1^3*b3-
4027051607944749193646219599586824968051899716630904832/154210205991661*a0^9*
b0^3*b1^2*b2^2+5630672170342527844371921636510240399028799375708626944/
154210205991661*a0^9*b0^2*b1^4*b2-
6698057478448190895934946348771729968056834102858350592/154210205991661*a0^8*a2*
b0^6*b4-2366469210955020129432012369616494977455867774368350208/154210205991661*
a0^8*a2*b0^5*b2^2-4325503790260685211695794191591699187545624304769310720/
154210205991661*a0^8*a2*b0^3*b1^4-
5312707930681121008083551438751755756818078674229395456/154210205991661*a0^8*a3*
b0^6*b3+8756164087354593166494806893763264820366347404259819520/154210205991661*
a0^8*a3*b0^4*b1^3-4117189264088164658832115033857827207250931743982092288/
154210205991661*a0^8*a4*b0^6*b2-
5546764592689905854034605369103364296016938752714342400/154210205991661*a0^8*a4*
b0^5*b1^2+9296072157622491922920849788815906300626703786164879360/
154210205991661*a0^7*a2^2*b0^6*b2-
12656871062061841216064793871801316329329041914429440000/154210205991661*a0^7*
a2^2*b0^5*b1^2+1412813297596814426088923652587601346458141459826606080/
154210205991661*a0^7*a2*a4*b0^7-
128352696015743301927768571211055258757437219229138944000/154210205991661*a0^6*
b0^7*b1*b5-105939748672154523221453634507411404368816986340196352000/
154210205991661*a0^6*b0^7*b2*b4+
117620429563980794630016682431010376227846973675274240000/154210205991661*a0^6*
b0^6*b1^2*b4-52792056075909462864396087783480332670888240397418496000/
154210205991661*a0^6*b0^5*b1^3*b3-
91046099276265537202887576966273251711262114968528486400/154210205991661*a0^6*
b0^5*b1^2*b2^2-92883696462056932081273875876562027670439759545253888000/
154210205991661*a0^6*b0^4*b1^4*b2+
141534417348054779142140910315767549762287861323792384000/154210205991661*a0^5*
a2*b0^8*b4-59628217161870786004764091664351084665949958367739904000/
154210205991661*a0^5*a2*b0^7*b2^2+
211914330337246659345407645359789087331496865049518080000/154210205991661*a0^5*
a2*b0^5*b1^4+122833751151124732299742020963342398244615708489547776000/
154210205991661*a0^5*a3*b0^8*b3-
87568498821893816827068241448384848298289295864627200000/154210205991661*a0^5*
a3*b0^6*b1^3+106693769531293834062434607626886460513289832794947584000/
154210205991661*a0^5*a4*b0^8*b2-
2383004354552694758342657300009833852033150721064960000/154210205991661*a0^5*a4*
b0^7*b1^2-39243180032600678626232037303931186128103961400115200000/
154210205991661*a0^4*a2^2*b0^8*b2+
225694202360354700057468770763684362354282460159590400000/154210205991661*a0^4*
a2^2*b0^7*b1^2-95740569284892932444350581990827330090848938904780800000/
154210205991661*a0^4*a2*a4*b0^9+
813123342043061934329083968809746800072907858732646400000/154210205991661*a0^3*
b0^9*b1*b5+510195232353044492552491319182179541696875623507558400000/
154210205991661*a0^3*b0^9*b2*b4-
1159699387574969490837207972112913327608846312243200000000/154210205991661*a0^3*
b0^8*b1^2*b4+1631737313991590801295431826005319743544367513996492800000/
154210205991661*a0^3*b0^7*b1^3*b3+
2533292330428847238915560515759864005286743580129689600000/154210205991661*a0^3*
b0^7*b1^2*b2^2-2106905002035631429726533899907708425840069365701427200000/
154210205991661*a0^3*b0^6*b1^4*b2-
1040283314578862875418624910268299362398121326175846400000/154210205991661*a0^2*
a2*b0^10*b4+1092506940816290992673866452417779011426720878683750400000/
154210205991661*a0^2*a2*b0^9*b2^2+
916727340673660626516704404829300785464057242449920000000/154210205991661*a0^2*
a2*b0^7*b1^4-939308107213482030699976491745953796112370068501299200000/
154210205991661*a0^2*a3*b0^10*b3-
801721168904556590539084786303407402462104783044608000000/154210205991661*a0^2*
a3*b0^8*b1^3-852149605128686642079723606251123587281816012167577600000/
154210205991661*a0^2*a4*b0^10*b2+
72211696924312546056141104782325197096686423244800/154210205991661*a0^16*a2*a3*
b1+79380310639794823013277075550019041295873423572992/154210205991661*a0^16*a2*
a4*b0+1690376021716268312897791497595225161397859929817088/154210205991661*
a0^15*b0*b1*b5+1576905321637907208287366429473979601280863345573888/
154210205991661*a0^15*b0*b2*b4+
1735503775243559777592817621626274221859963242283008/154210205991661*a0^15*b1*
b2*b3+599375515119496526112609483572351379213593157304320/154210205991661*a0^14*
a2*b0^2*b4-3137806377525179917604397496753254596928845767114752/154210205991661*
a0^14*a2*b0*b2^2-3632068878093572129262798073124411876837071957032960/
154210205991661*a0^14*a2*b1^2*b2+
1549704287100873647771673742607882494682185391407104/154210205991661*a0^14*a3*
b0^2*b3+2369627524538522802615269345466239513810294859104256/154210205991661*
a0^14*a4*b0^2*b2-3864899871899207362385847248446860296634576066576384/
154210205991661*a0^14*a4*b0*b1^2+
3454710702271411063270271195907842395691802711490560/154210205991661*a0^13*a2^2*
b0^2*b2+8737734768540599702095628169482764187293837647618048/154210205991661*
a0^13*a2^2*b0*b1^2-6821225640994691811869187874372869438233229765378048/
154210205991661*a0^13*a2*a4*b0^3-
181478307858724758756314300072904279909274389094858752/154210205991661*a0^12*
b0^3*b1*b5-166141814941269317805140552677465798838841549313277952/
154210205991661*a0^12*b0^3*b2*b4)*p^6;


==> anc/coeffs.txt <==
phi4  :=
( 20*E4);
phi10 :=
(-11/756*E10);
phi12 :=
( 13/21600*E12-56*E4^3);
phi16 :=
( 11747/24766560000*E16-151/54000*E4*E12+1564/15*E4^4);
phi18 :=
(-19/2874009600*E18+29/216*E4^2*E10);
phi22 :=
(-1008941/688725936138240000*E22+223/5645376000*E4*E18+443/299376000*E10*E12
 -48157/124740*E4^3*E10);
phi24 :=
( 174611/16690988250832896000*E24-136127/26087443200*E4^2*E16
 -107/3071520000*E12^2+21397/1279800*E4^3*E12-4385/45151344*E4*E10^2
 -632732/2133*E4^6);
phi28 :=
( 6854558639/7896534480915704998133760000*E28
 -1070540041/14317529721564458188800*E4*E24-94723/4659465071923200*E10*E18
 -265849121/6883300674432000000*E12*E16
 +1376710871099/75525104622240000*E4^3*E16+78149711/592818717600000*E4*E12^2
 -6572030171/164671866000*E4^4*E12+74652857/165989240928*E4^2*E10^2
 +120807735116/320195295*E4^7);
phi30 :=
(-20395861/5388594369053184530841600000*E30
 +11800223/613495872344678400*E4^2*E22+1453/1996861870080000*E12*E18
 -693841/2288070892800*E4^3*E18+1215469/173454683351040*E4*E10*E16
 -844211/26000805600*E4^2*E10*E12+21289/1000700096256*E10^3
 +28976617/14444892*E4^5*E10);
phi36 :=
( 7709321041217/18413630715760061050043280182476800000000*E36
 -7764407461783123/575809653966601125817486540800000*E4^2*E28
 -3808440521/3608328531309411926016000000*E12*E24
 +12805116916131707/18270420708566885539000320000*E4^3*E24
 -25884540899279/1063086665395272944025600000*E4*E10*E22
 -1445131/351346497693224140800000*E18^2
 +49307301599077/87206315312861015040000*E4^2*E10*E18
 -151224258987701/1252367573776510464000000000*E4*E16^2
 +188811616415800243/173477955500338834800000000*E4^2*E12*E16
 -15644931691/7225197541018329600000*E10^2*E16
 -23082211106900137133/192753283889265372000000*E4^5*E16
 +42161803/45152965762560000000*E12^3
 -11855784862206377/6051908442363120000000*E4^3*E12^2
 +417274116709/21903703691417856000*E4*E10^2*E12
 +10861489642732237/44239096800900000*E4^6*E12
 -16307485486218397/3624420722704135200*E4^4*E10^2
 -234515939414512448/116742061002375*E4^9);
phi42 :=
(-6631038857641423/385139089599291460361143145057199808787251200000000*E42
 +3439675631181421/10042236578185938931213366622945280000000*E12*E30
 +101793602990327293/464918360101200876445063269580800000*E4^3*E30
 +57367014447815444341/3531853925865639809789273061111889920000*E4*E10*E28
 +525557356787009/41387716941670508678931554500608000000*E18*E24
 -127865777066374524367/224131209549021226924163430875136000*E4^2*E10*E24
 +57308022955055820763/70640630731886742500551203225600000000*E4*E16*E22
 -53188340809834246477/29726237858133048366052638720000000*E4^2*E12*E22
 +2128537307765681/296394254819105213289026027520000*E10^2*E22
 -14896552215264461009/18431447084655907965062400000*E4^5*E22
 -2827301790511484477/320203543876808129386168320000000*E4^2*E16*E18
 -31649332753163/1175953265177184129613824000000*E12^2*E18
 +531162017398011833/134744644968219014851584000000*E4^3*E12*E18
 -78228771812432399/240096678267068193520502784000*E4*E10^2*E18
 +191897548050681874939/18714534023363752062720000*E4^6*E18
 +90583520754707467/1280278213931541657614745600000000*E10*E16^2
 -19370095325355922553657/16340033429622263043660257280000000*E4*E10*E12*E16
 -141102328089868242818386937/627502672679243851607230713600000*E4^4*E10*E16
 +1726659384576090512671/788072430366397301861514240000*E4^2*E10*E12^2
 -253320452817037/74596575078126898900992000*E10^3*E12
 +28241189020977720247709/35537176694011422342240000*E4^5*E10*E12
 +1618112052716582733563/1755252231270612172327918080*E4^3*E10^3
 -2554914109707652713065783/54292908838073006356200*E4^8*E10);

